Disorder-driven magnetic duality in the spin-$\frac{1}{2}$ system ktenasite, Cu$_\text{2.7}$Zn$_\text{2.3}$(SO$_\text{4}$)$_\text{2}$(OH)$_\text{6}\cdot$6H$_\text{2}$O

Disorder in frustrated quantum systems can critically influence their magnetic ground states and drive exotic correlated behavior. In the $S = \frac{1}{2}$ system ktenasite, Cu$_\text{2.7}$Zn$_\text{2.3}$(SO$_\text{4}$)$_\text{2}$(OH)$_\text{6}\cdot$6H$_\text{2}$O, we show that structural disorder drives an unexpected dimensional crossover and stabilizes a rare coexistence of distinct magnetic states. Neutron diffraction reveals significant Cu/Zn mixing at the Cu2 site, which tunes the Cu$^{2+}$ sublattice from a two-dimensional scalene-distorted triangular lattice into a one-dimensional spin-chain network. Magnetic susceptibility, neutron diffraction, ac susceptibility, and specific heat measurements collectively indicate magnetic duality: a coexistence of incommensurate long-range magnetic order below $T_\text{N} = 4\,$K and a cluster spin-glass state with $T_\text{f} = 3.28\,$K at $\nu = 10\,$Hz. Our findings highlight ktenasite as a rare platform where structural disorder tunes the effective dimensionality and stabilizes coexisting ordered and glassy magnetic phases, offering a unique opportunity to explore the interplay of frustration, disorder, and dimensional crossover in quantum magnets.

==> anc/D2B_10K_1p59A_Ktenasite.cif <==
##############################################################################
###      FullProf-generated CIF output file  (version: May 2019)           ###
###      Template of CIF submission form for structure report              ###
##############################################################################
 
# This file has been generated using FullProf.2k taking one example of 
# structure report provided by Acta Cryst. It is given as a 'template' with 
# filled structural items. Many other items are left unfilled and it is the  
# responsibility of the user to properly fill or suppress them. In principle 
# all question marks '?' should be replaced by the appropriate text or 
# numerical value depending on the kind of CIF item. 
# See the document: cif_core.dic (URL: http://www.iucr.org) for details. 
 
# Please notify any error or suggestion to: 
#           Juan Rodriguez-Carvajal (jrc@ill.eu)
# Improvements will be progressively added as needed.
#      Date: 25/06/2025  Time: 14:24:54.057
 
 
#=============================================================================
 data_global
#=============================================================================
 
_audit_creation_date  25/06/2025  
_audit_creation_method  "FullProf Suite"
# PROCESSING SUMMARY (IUCr Office Use Only)
 
_journal_data_validation_number      ?
 
_journal_date_recd_electronic        ?
_journal_date_to_coeditor            ?
_journal_date_from_coeditor          ?
_journal_date_accepted               ?
_journal_date_printers_first         ?
_journal_date_printers_final         ?
_journal_date_proofs_out             ?
_journal_date_proofs_in              ?
_journal_coeditor_name               ?
_journal_coeditor_code               ?
_journal_coeditor_notes
; ?
;
_journal_techeditor_code             ?
_journal_techeditor_notes
; ?
;
_journal_coden_ASTM                  ?
_journal_name_full                   ?
_journal_year                        ?
_journal_volume                      ?
_journal_issue                       ?
_journal_page_first                  ?
_journal_page_last                   ?
_journal_paper_category              ?
_journal_suppl_publ_number           ?
_journal_suppl_publ_pages            ?
 
#=============================================================================
 
# 1. SUBMISSION DETAILS
 
_publ_contact_author_name            ?  # Name of author for correspondence
_publ_contact_author_address            # Address of author for correspondence
; ?
;
_publ_contact_author_email           ?
_publ_contact_author_fax             ?
_publ_contact_author_phone           ?
 
_publ_contact_letter
; ?
;
 
_publ_requested_journal              ?
_publ_requested_coeditor_name        ?
_publ_requested_category             ?   # Acta C: one of CI/CM/CO/FI/FM/FO
 
 
# Definition of non standard CIF items (Reliability indices used in FULLPROF) 
 
loop_ 
_publ_manuscript_incl_extra_item
_publ_manuscript_incl_extra_info
_publ_manuscript_incl_extra_defn
#      Name                               Explanation                 Standard?
#     ------                              -----------                 ---------
 '_pd_proc_ls_prof_cR_factor'    'Prof. R-factor CORRECTED for background'   no
 '_pd_proc_ls_prof_cwR_factor'   'wProf.R-factor CORRECTED for background'   no
 '_pd_proc_ls_prof_cwR_expected' 'wProf.Expected CORRECTED for background'   no
 '_pd_proc_ls_prof_chi2'         'Chi-square for all considered points'      no
 '_pd_proc_ls_prof_echi2'        'Chi-2 for points with Bragg contribution'  no
#=============================================================================
 
# 3. TITLE AND AUTHOR LIST
 
_publ_section_title
; ' Ktenasite'
;
_publ_section_title_footnote
;
;
 
# The loop structure below should contain the names and addresses of all 
# authors, in the required order of publication. Repeat as necessary.
 
loop_
    _publ_author_name
    _publ_author_footnote
    _publ_author_address
?                                   #<--'Last name, first name' 
; ?
;
; ?
;
 
#=============================================================================
 
# 4. TEXT
 
_publ_section_synopsis
;  ?
;
_publ_section_abstract
; ?
;          
_publ_section_comment
; ?
;
_publ_section_exptl_prep      # Details of the preparation of the sample(s)
                              # should be given here. 
; ?
;
_publ_section_exptl_refinement
; ?
;
_publ_section_references
; ?
;
_publ_section_figure_captions
; ?
;
_publ_section_acknowledgements
; ?
;
 
#=============================================================================
 
#=============================================================================
# If more than one structure is reported, the remaining sections should be 
# completed per structure. For each data set, replace the '?' in the
# data_? line below by a unique identifier.
 
data_Ktenasite 
 
#=============================================================================
 
# 5. CHEMICAL DATA
 
_chemical_name_systematic
; ?
;
_chemical_name_common             ?
_chemical_formula_moiety          ?
_chemical_formula_structural      ?
_chemical_formula_analytical      ?
_chemical_formula_iupac           ?
_chemical_formula_sum             ?
_chemical_formula_weight          ?
_chemical_melting_point           ?
_chemical_compound_source         ?       # for minerals and 
                                          # natural products
 
loop_
    _atom_type_symbol               
    _atom_type_scat_length_neutron      
    _atom_type_scat_source          
Zn     0.56800 V.F._Sears_Neutron_News_3_26_(1992)
Cu     0.77180 V.F._Sears_Neutron_News_3_26_(1992)
S      0.28470 V.F._Sears_Neutron_News_3_26_(1992)
O      0.58030 V.F._Sears_Neutron_News_3_26_(1992)
D      0.66710 V.F._Sears_Neutron_News_3_26_(1992)
H     -0.37390 V.F._Sears_Neutron_News_3_26_(1992)
 
#=============================================================================
 
# 6. POWDER SPECIMEN AND CRYSTAL DATA
 
_symmetry_cell_setting                Monoclinic
_symmetry_space_group_name_H-M       'P 1 21/c 1'
_symmetry_space_group_name_Hall      '-P 2ybc'
 
loop_
    _symmetry_equiv_pos_as_xyz
'x,y,z'
'-x,y+1/2,-z+1/2'
'-x,-y,-z'
'x,-y+1/2,z+1/2'
 
_cell_length_a                       5.58257
_cell_length_b                       6.15634
_cell_length_c                       23.5646
_cell_angle_alpha                    90.0000
_cell_angle_beta                     95.5798
_cell_angle_gamma                    90.0000
_cell_volume                         806.036
_cell_formula_units_Z                ?
_cell_measurement_temperature        ?
_cell_special_details
; ?
;
# The next three fields give the specimen dimensions in mm.  The equatorial
# plane contains the incident and diffracted beam.
 
_pd_spec_size_axial               ?       # perpendicular to 
                                          # equatorial plane
_pd_spec_size_equat               ?       # parallel to 
                                          # scattering vector
                                          # in transmission
_pd_spec_size_thick               ?       # parallel to 
                                          # scattering vector
                                          # in reflection
 
# The next five fields are character fields that describe the specimen.
 
_pd_spec_mounting                         # This field should be
                                          # used to give details of the 
                                          # container.
; ?
;
_pd_spec_mount_mode               ?       # options are 'reflection'
                                          # or 'transmission'
_pd_spec_shape                    ?       # options are 'cylinder' 
                                          # 'flat_sheet' or 'irregular'
_pd_char_particle_morphology      ?
_pd_char_colour                   ?       # use ICDD colour descriptions
 
# The following three fields describe the preparation of the specimen.
# The cooling rate is in K/min.  The pressure at which the sample was 
# prepared is in kPa.  The temperature of preparation is in K.        
 
_pd_prep_cool_rate                ?
_pd_prep_pressure                 ?
_pd_prep_temperature              ?
 
# The next four fields are normally only needed for transmission experiments.
 
_exptl_absorpt_coefficient_mu        ?
_exptl_absorpt_correction_type       ?
_exptl_absorpt_process_details       ?
_exptl_absorpt_correction_T_min      ?
_exptl_absorpt_correction_T_max      ?
 
#=============================================================================
 
# 7. EXPERIMENTAL DATA
 
_exptl_special_details
; ?
;
 
# The following item is used to identify the equipment used to record 
# the powder pattern when the diffractogram was measured at a laboratory 
# other than the authors' home institution, e.g. when neutron or synchrotron
# radiation is used.
 
_pd_instr_location
; ?
;
_pd_calibration_special_details           # description of the method used
                                          # to calibrate the instrument
; ?
;
 
_diffrn_ambient_temperature          ?
_diffrn_source           'nuclear reactor' 
_diffrn_radiation_type   'Constant Wavelength Neutron Diffraction' 
_diffrn_radiation_wavelength           1.59438
_diffrn_source_type      ?  # Put here the diffractometer and site
 
_diffrn_radiation_monochromator      ?
_diffrn_measurement_device_type      ?
_diffrn_measurement_method           ?
_diffrn_detector_area_resol_mean     ? 
_diffrn_detector                     ?
_diffrn_detector_type                ? # make or model of detector
_pd_meas_scan_method      ?   # options are 'step', 'cont',
                              # 'tof', 'fixed' or
                              # 'disp' (= dispersive)
_pd_meas_special_details
;  ?
;
 
#  The following four items give details of the measured (not processed)
#  powder pattern.  Angles are in degrees.
 
_pd_meas_number_of_points         3025
_pd_meas_2theta_range_min         0.04790
_pd_meas_2theta_range_max         151.21091
_pd_meas_2theta_range_inc         0.050006
 
#=============================================================================
 
# 8. REFINEMENT DATA
 
_refine_special_details
; ?
;
 
# Use the next field to give any special details about the fitting of the
# powder pattern.
 
_pd_proc_ls_special_details
; ?
;
 
# The next three items are given as text.
 
_pd_proc_ls_profile_function      ?
_pd_proc_ls_background_function   ?
_pd_proc_ls_pref_orient_corr
; ?
;
 
#  The following profile R-factors are NOT CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These are the current CIF standard
 
_pd_proc_ls_prof_R_factor                2.0781
_pd_proc_ls_prof_wR_factor               2.7253
_pd_proc_ls_prof_wR_expected             1.2886
 
#  The following profile R-factors are CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These items are not in the current CIF standard, but are defined above
 
_pd_proc_ls_prof_cR_factor                6.7631
_pd_proc_ls_prof_cwR_factor               7.8445
_pd_proc_ls_prof_cwR_expected             3.7092
 
#  The following items are not in the CIF standard, but are defined above
 
_pd_proc_ls_prof_chi2                 4.4728
_pd_proc_ls_prof_echi2                4.4728
 
#  Items related to LS refinement
 
_refine_ls_R_I_factor                 1.9417
_refine_ls_number_reflns                  1622
_refine_ls_number_parameters                 1
_refine_ls_number_restraints                16
 
# The following four items apply to angular dispersive measurements.
# 2theta minimum, maximum and increment (in degrees) are for the 
# intensities used in the refinement.
 
_pd_proc_2theta_range_min                0.0342
_pd_proc_2theta_range_max              151.1972
_pd_proc_2theta_range_inc              0.050006
_pd_proc_wavelength                    1.594384
 
_pd_block_diffractogram_id        ?  # The id used for the block containing
                                     # the powder pattern profile (section 11)
 
# Give appropriate details in the next two text fields.
 
_pd_proc_info_excluded_regions    ?
_pd_proc_info_data_reduction      ?
 
# The following items are used to identify the programs used.
 
_computing_data_collection           ?
_computing_structure_solution        ?
_computing_structure_refinement      FULLPROF
_computing_molecular_graphics        ?
_computing_publication_material      ?
 
#=============================================================================
 
# 9. ATOMIC COORDINATES AND DISPLACEMENT PARAMETERS
 
loop_
    _atom_site_label
    _atom_site_fract_x
    _atom_site_fract_y
    _atom_site_fract_z
    _atom_site_U_iso_or_equiv
    _atom_site_occupancy
    _atom_site_adp_type
    _atom_site_type_symbol
 Zn1  0.00000  0.00000  0.00000  0.00000  1.00000 Uiso Zn    
 Cu_1 -0.0245  0.11401  0.24427  0.00000  1.00000 Uiso Cu    
 Cu_2  0.48890 -0.1237  0.25212  0.00000  0.36270 Uiso Cu    
 Zn_1 -0.0245  0.11401  0.24427  0.00000  0.00000 Uiso Zn    
 Zn_2  0.48890 -0.1237  0.25212  0.00000  0.63730 Uiso Zn    
 S1  0.37124  0.07085  0.37571  0.00000  1.00000 Uiso S     
 O1  0.36646  0.12519  0.31049  0.00000  1.00000 Uiso O     
 O2  0.61470  0.12218  0.21236  0.00000  1.00000 Uiso O     
 O3  0.81922  0.37557  0.28511  0.00000  1.00000 Uiso O     
 O4  0.14587  0.34421  0.20860  0.00000  1.00000 Uiso O     
 O5  0.14831  0.02792  0.39958  0.00000  1.00000 Uiso O     
 O6  0.43468  0.26748  0.40966  0.00000  1.00000 Uiso O     
 O7  0.54949 -0.1062  0.38297  0.00000  1.00000 Uiso O     
 O8  0.91630  0.06260  0.08270  0.00000  1.00000 Uiso O     
 O9  0.32810  0.16170  0.01890  0.00000  1.00000 Uiso O     
 O10  0.14360 -0.2890  0.02900  0.00000  1.00000 Uiso O     
 D1  0.53894  0.09933  0.17231  0.00000  0.76822 Uiso D     
 D2  0.84020  0.34348  0.32517  0.00000  0.76822 Uiso D     
 D3  0.14204  0.35221  0.16796  0.00000  0.76822 Uiso D     
 D4  0.95022  0.20807  0.09791  0.00000  0.76822 Uiso D     
 D5  0.82915  0.00218  0.11198  0.00000  0.76822 Uiso D     
 D6  0.43125  0.18719 -0.0104  0.00000  0.76822 Uiso D     
 D7  0.35105  0.25293  0.05411  0.00000  0.76822 Uiso D     
 D8  0.24610 -0.2750  0.05808  0.00000  0.76822 Uiso D     
 D9  0.03547 -0.3863  0.04887  0.00000  0.76822 Uiso D     
 H1  0.53894  0.09933  0.17231  0.00000  0.23178 Uiso H     
 H2  0.84020  0.34348  0.32517  0.00000  0.23178 Uiso H     
 H3  0.14204  0.35221  0.16796  0.00000  0.23178 Uiso H     
 H4  0.95022  0.20807  0.09791  0.00000  0.23178 Uiso H     
 H5  0.82915  0.00218  0.11198  0.00000  0.23178 Uiso H     
 H6  0.43125  0.18719 -0.0104  0.00000  0.23178 Uiso H     
 H7  0.35105  0.25293  0.05411  0.00000  0.23178 Uiso H     
 H8  0.24610 -0.2750  0.05808  0.00000  0.23178 Uiso H     
 H9  0.03547 -0.3863  0.04887  0.00000  0.23178 Uiso H     
 
# Note: if the displacement parameters were refined anisotropically
# the U matrices should be given as for single-crystal studies.
 
#=============================================================================
 
# 10. DISTANCES AND ANGLES / MOLECULAR GEOMETRY 
 
_geom_special_details                ?
 
loop_
    _geom_bond_atom_site_label_1  
    _geom_bond_atom_site_label_2  
    _geom_bond_site_symmetry_1    
    _geom_bond_site_symmetry_2    
    _geom_bond_distance           
    _geom_bond_publ_flag          
    ?   ?   ?   ?   ?   ?
 
loop_
    _geom_contact_atom_site_label_1 
    _geom_contact_atom_site_label_2 
    _geom_contact_distance          
    _geom_contact_site_symmetry_1   
    _geom_contact_site_symmetry_2   
    _geom_contact_publ_flag         
    ?   ?   ?   ?   ?   ?
 
loop_
_geom_angle_atom_site_label_1 
_geom_angle_atom_site_label_2 
_geom_angle_atom_site_label_3 
_geom_angle_site_symmetry_1   
_geom_angle_site_symmetry_2   
_geom_angle_site_symmetry_3   
_geom_angle                   
_geom_angle_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_torsion_atom_site_label_1 
_geom_torsion_atom_site_label_2 
_geom_torsion_atom_site_label_3 
_geom_torsion_atom_site_label_4 
_geom_torsion_site_symmetry_1   
_geom_torsion_site_symmetry_2   
_geom_torsion_site_symmetry_3   
_geom_torsion_site_symmetry_4   
_geom_torsion                   
_geom_torsion_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_hbond_atom_site_label_D 
_geom_hbond_atom_site_label_H 
_geom_hbond_atom_site_label_A 
_geom_hbond_site_symmetry_D   
_geom_hbond_site_symmetry_H   
_geom_hbond_site_symmetry_A   
_geom_hbond_distance_DH       
_geom_hbond_distance_HA       
_geom_hbond_distance_DA       
_geom_hbond_angle_DHA         
_geom_hbond_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
#=============================================================================
 
#=============================================================================
# Additional structures (last six sections and associated data_? identifiers) 
# may be added at this point.                                                 
#=============================================================================
data_global
data_#(C) 
 
#=============================================================================
 
# 5. CHEMICAL DATA
 
_chemical_name_systematic
; ?
;
_chemical_name_common             ?
_chemical_formula_moiety          ?
_chemical_formula_structural      ?
_chemical_formula_analytical      ?
_chemical_formula_iupac           ?
_chemical_formula_sum             ?
_chemical_formula_weight          ?
_chemical_melting_point           ?
_chemical_compound_source         ?       # for minerals and 
                                          # natural products
 
loop_
    _atom_type_symbol               
    _atom_type_scat_length_neutron      
    _atom_type_scat_source          
 
#=============================================================================
 
# 6. POWDER SPECIMEN AND CRYSTAL DATA
 
_symmetry_cell_setting                Monoclinic
_symmetry_space_group_name_H-M       'C 1 2/c 1'
_symmetry_space_group_name_Hall      '-C 2yc'
 
loop_
    _symmetry_equiv_pos_as_xyz
'x,y,z'
'-x,y,-z+1/2'
'-x,-y,-z'
'x,-y,z+1/2'
'x+1/2,y+1/2,z'
'-x+1/2,y+1/2,-z+1/2'
'-x+1/2,-y+1/2,-z'
'x+1/2,-y+1/2,z+1/2'
 
_cell_length_a                       4.69350
_cell_length_b                       3.42410
_cell_length_c                       5.13800
_cell_angle_alpha                    90.0000
_cell_angle_beta                     99.3490
_cell_angle_gamma                    90.0000
_cell_volume                         81.4761
_cell_formula_units_Z                ?
_cell_measurement_temperature        ?
_cell_special_details
; ?
;
# The next three fields give the specimen dimensions in mm.  The equatorial
# plane contains the incident and diffracted beam.
 
_pd_spec_size_axial               ?       # perpendicular to 
                                          # equatorial plane
_pd_spec_size_equat               ?       # parallel to 
                                          # scattering vector
                                          # in transmission
_pd_spec_size_thick               ?       # parallel to 
                                          # scattering vector
                                          # in reflection
 
# The next five fields are character fields that describe the specimen.
 
_pd_spec_mounting                         # This field should be
                                          # used to give details of the 
                                          # container.
; ?
;
_pd_spec_mount_mode               ?       # options are 'reflection'
                                          # or 'transmission'
_pd_spec_shape                    ?       # options are 'cylinder' 
                                          # 'flat_sheet' or 'irregular'
_pd_char_particle_morphology      ?
_pd_char_colour                   ?       # use ICDD colour descriptions
 
# The following three fields describe the preparation of the specimen.
# The cooling rate is in K/min.  The pressure at which the sample was 
# prepared is in kPa.  The temperature of preparation is in K.        
 
_pd_prep_cool_rate                ?
_pd_prep_pressure                 ?
_pd_prep_temperature              ?
 
# The next four fields are normally only needed for transmission experiments.
 
_exptl_absorpt_coefficient_mu        ?
_exptl_absorpt_correction_type       ?
_exptl_absorpt_process_details       ?
_exptl_absorpt_correction_T_min      ?
_exptl_absorpt_correction_T_max      ?
 
#=============================================================================
 
# 7. EXPERIMENTAL DATA
 
_exptl_special_details
; ?
;
 
# The following item is used to identify the equipment used to record 
# the powder pattern when the diffractogram was measured at a laboratory 
# other than the authors' home institution, e.g. when neutron or synchrotron
# radiation is used.
 
_pd_instr_location
; ?
;
_pd_calibration_special_details           # description of the method used
                                          # to calibrate the instrument
; ?
;
 
_diffrn_ambient_temperature          ?
_diffrn_source           'nuclear reactor' 
_diffrn_radiation_type   'Constant Wavelength Neutron Diffraction' 
_diffrn_radiation_wavelength           1.59438
_diffrn_source_type      ?  # Put here the diffractometer and site
 
_diffrn_radiation_monochromator      ?
_diffrn_measurement_device_type      ?
_diffrn_measurement_method           ?
_diffrn_detector_area_resol_mean     ? 
_diffrn_detector                     ?
_diffrn_detector_type                ? # make or model of detector
_pd_meas_scan_method      ?   # options are 'step', 'cont',
                              # 'tof', 'fixed' or
                              # 'disp' (= dispersive)
_pd_meas_special_details
;  ?
;
 
#  The following four items give details of the measured (not processed)
#  powder pattern.  Angles are in degrees.
 
_pd_meas_number_of_points         0
_pd_meas_2theta_range_min         0.04790
_pd_meas_2theta_range_max         151.21091
_pd_meas_2theta_range_inc         0.050006
 
#=============================================================================
 
# 8. REFINEMENT DATA
 
_refine_special_details
; ?
;
 
# Use the next field to give any special details about the fitting of the
# powder pattern.
 
_pd_proc_ls_special_details
; ?
;
 
# The next three items are given as text.
 
_pd_proc_ls_profile_function      ?
_pd_proc_ls_background_function   ?
_pd_proc_ls_pref_orient_corr
; ?
;
 
#  The following profile R-factors are NOT CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These are the current CIF standard
 
_pd_proc_ls_prof_R_factor                2.0781
_pd_proc_ls_prof_wR_factor               2.7253
_pd_proc_ls_prof_wR_expected             1.2886
 
#  The following profile R-factors are CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These items are not in the current CIF standard, but are defined above
 
_pd_proc_ls_prof_cR_factor                6.7631
_pd_proc_ls_prof_cwR_factor               7.8445
_pd_proc_ls_prof_cwR_expected             3.7092
 
#  The following items are not in the CIF standard, but are defined above
 
_pd_proc_ls_prof_chi2                 4.4728
_pd_proc_ls_prof_echi2                4.4728
 
#  Items related to LS refinement
 
_refine_ls_R_I_factor                 2.8131
_refine_ls_number_reflns                    82
_refine_ls_number_parameters                 1
_refine_ls_number_restraints                 0
 
# The following four items apply to angular dispersive measurements.
# 2theta minimum, maximum and increment (in degrees) are for the 
# intensities used in the refinement.
 
_pd_proc_2theta_range_min                0.0342
_pd_proc_2theta_range_max              151.1972
_pd_proc_2theta_range_inc              0.050006
_pd_proc_wavelength                    1.594384
 
_pd_block_diffractogram_id        ?  # The id used for the block containing
                                     # the powder pattern profile (section 11)
 
# Give appropriate details in the next two text fields.
 
_pd_proc_info_excluded_regions    ?
_pd_proc_info_data_reduction      ?
 
# The following items are used to identify the programs used.
 
_computing_data_collection           ?
_computing_structure_solution        ?
_computing_structure_refinement      FULLPROF
_computing_molecular_graphics        ?
_computing_publication_material      ?
 
#=============================================================================
 
# 9. ATOMIC COORDINATES AND DISPLACEMENT PARAMETERS
 
loop_
    _atom_site_label
    _atom_site_fract_x
    _atom_site_fract_y
    _atom_site_fract_z
    _atom_site_U_iso_or_equiv
    _atom_site_occupancy
    _atom_site_adp_type
    _atom_site_type_symbol
 Cu1  0.25000  0.25000  0.00000  0.01000  1.00000 Uiso Cu    
 O1  0.00000  0.41800  0.25000  0.01200  1.00000 Uiso O     
 
# Note: if the displacement parameters were refined anisotropically
# the U matrices should be given as for single-crystal studies.
 
#=============================================================================
 
# 10. DISTANCES AND ANGLES / MOLECULAR GEOMETRY 
 
_geom_special_details                ?
 
loop_
    _geom_bond_atom_site_label_1  
    _geom_bond_atom_site_label_2  
    _geom_bond_site_symmetry_1    
    _geom_bond_site_symmetry_2    
    _geom_bond_distance           
    _geom_bond_publ_flag          
    ?   ?   ?   ?   ?   ?
 
loop_
    _geom_contact_atom_site_label_1 
    _geom_contact_atom_site_label_2 
    _geom_contact_distance          
    _geom_contact_site_symmetry_1   
    _geom_contact_site_symmetry_2   
    _geom_contact_publ_flag         
    ?   ?   ?   ?   ?   ?
 
loop_
_geom_angle_atom_site_label_1 
_geom_angle_atom_site_label_2 
_geom_angle_atom_site_label_3 
_geom_angle_site_symmetry_1   
_geom_angle_site_symmetry_2   
_geom_angle_site_symmetry_3   
_geom_angle                   
_geom_angle_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_torsion_atom_site_label_1 
_geom_torsion_atom_site_label_2 
_geom_torsion_atom_site_label_3 
_geom_torsion_atom_site_label_4 
_geom_torsion_site_symmetry_1   
_geom_torsion_site_symmetry_2   
_geom_torsion_site_symmetry_3   
_geom_torsion_site_symmetry_4   
_geom_torsion                   
_geom_torsion_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_hbond_atom_site_label_D 
_geom_hbond_atom_site_label_H 
_geom_hbond_atom_site_label_A 
_geom_hbond_site_symmetry_D   
_geom_hbond_site_symmetry_H   
_geom_hbond_site_symmetry_A   
_geom_hbond_distance_DH       
_geom_hbond_distance_HA       
_geom_hbond_distance_DA       
_geom_hbond_angle_DHA         
_geom_hbond_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
#=============================================================================
 
#=============================================================================
# Additional structures (last six sections and associated data_? identifiers) 
# may be added at this point.                                                 
#=============================================================================
 
# The following lines are used to test the character set of files sent by     
# network email or other means. They are not part of the CIF data set.        
# abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ0123456789              
# !@#$%^&*()_+{}:"~<>?|\-=[];'`,./ 


==> anc/Rigaku_180K_0p71A_Ktenasite.cif <==
data_Ktenasite
_reflns_odcompleteness_iscentric  1
_reflns_odcompleteness_theta      30.44
_reflns_odcompleteness_completeness 97.61
_diffrn_oxdiff_digest_hkl         432ffb68494156a76b42d6dc337879f41a624a
_diffrn_oxdiff_digest_frames      01df87098ca7579a3268392b49c352cad500690d6cd
_diffrn_orient_matrix_UB_33       0.0022851000
_diffrn_orient_matrix_UB_32       0.0858061000
_diffrn_orient_matrix_UB_31       -0.0830091000
_diffrn_orient_matrix_UB_23       -0.0103921000
_diffrn_orient_matrix_UB_22       0.0736072000
_diffrn_orient_matrix_UB_21       0.0826832000
_diffrn_orient_matrix_UB_13       0.0282071000
_diffrn_orient_matrix_UB_12       0.0203576000
_diffrn_orient_matrix_UB_11       0.0504846000
_diffrn_orient_matrix_type        'CrysAlisPro convention (1999,Acta A55,543-557)'
_oxdiff_exptl_absorpt_empirical_details
;Empirical correction (ABSPACK) includes:
- Absorption correction using spherical harmonics
- Frame scaling
;
_oxdiff_exptl_absorpt_empirical_full_max 1.458
_oxdiff_exptl_absorpt_empirical_full_min 0.780
_cell_oxdiff_measurement_reflns_used 4408
_cell_oxdiff_volume               811.60(5)
_cell_oxdiff_angle_gamma          89.956(3)
_cell_oxdiff_angle_beta           95.596(3)
_cell_oxdiff_angle_alpha          90.093(3)
_cell_oxdiff_length_c             23.6408(10)
_cell_oxdiff_length_b             6.1748(2)
_cell_oxdiff_length_a             5.5864(2)
_audit_creation_date              2025-07-29
_audit_creation_method
;FinalCif V144 by Daniel Kratzert, Freiburg 2025, 
https://dkratzert.de/finalcif.html
;
_publ_section_references
;Sheldrick, G.M. (2015). Acta Cryst. A71, 3-8.
Sheldrick, G.M. (2015). Acta Cryst. C71, 3-8.
;
_shelx_SHELXL_version_number      '2014/7'
_chemical_name_systematic         ?
_chemical_name_common             ?
_chemical_formula_sum             'Cu2.74 H18 O20 S2 Zn2.28'
_chemical_formula_moiety          ?
_chemical_formula_weight          725.41
_chemical_melting_point           ?
_space_group_crystal_system       monoclinic
_space_group_IT_number            14
_space_group_name_H-M_alt         'P 21/c'
_space_group_name_Hall            '-P 2ybc'
_shelx_space_group_comment
;
The symmetry employed for this shelxl refinement is uniquely defined
by the following loop, which should always be used as a source of
symmetry information in preference to the above space-group names.
They are only intended as comments.
;

loop_
_space_group_symop_operation_xyz
'x, y, z'
'-x, y+1/2, -z+1/2'
'-x, -y, -z'
'x, -y-1/2, z-1/2'

_cell_length_a                    5.5882(2)
_cell_length_b                    6.1730(2)
_cell_length_c                    23.6393(7)
_cell_angle_alpha                 90
_cell_angle_beta                  95.570(3)
_cell_angle_gamma                 90
_cell_volume                      811.61(5)
_cell_formula_units_Z             2
_cell_measurement_temperature     180(2)
_cell_measurement_reflns_used     4409
_cell_measurement_theta_min       3.3910
_cell_measurement_theta_max       33.3910
_exptl_crystal_description        platelet
_exptl_crystal_colour             green
_exptl_crystal_recrystallization_method ?
_exptl_crystal_density_meas       ?
_exptl_crystal_density_method     ?
_exptl_crystal_density_diffrn     2.968
_exptl_crystal_F_000              716
_exptl_crystal_size_max           0.114
_exptl_crystal_size_mid           0.050
_exptl_crystal_size_min           0.008
_exptl_absorpt_coefficient_mu     7.215
_exptl_absorpt_correction_type    gaussian
_exptl_absorpt_correction_T_min   0.773
_exptl_absorpt_correction_T_max   1.000
_exptl_absorpt_process_details
;
CrysAlisPro 1.171.43.144a (Rigaku Oxford Diffraction, 2024)
Numerical absorption correction based on gaussian integration over
a multifaceted crystal model
Empirical absorption correction using spherical harmonics,
implemented in SCALE3 ABSPACK scaling algorithm.
;
_exptl_absorpt_special_details    ?
_shelx_estimated_absorpt_T_min    0.493
_shelx_estimated_absorpt_T_max    0.945
_exptl_transmission_factor_min    ?
_exptl_transmission_factor_max    ?
_exptl_special_details            ?
_diffrn_ambient_temperature       180(2)
_diffrn_ambient_environment       N~2~
_diffrn_radiation_type            MoK\a
_diffrn_radiation_wavelength      0.71073
_diffrn_radiation_monochromator   mirror
_diffrn_measurement_ambient_temperature_device_make ?
_diffrn_radiation_probe           x-ray
_diffrn_source                    'micro-focus sealed X-ray tube'
_diffrn_source_type               'PhotonJet (Mo) X-ray Source'
_diffrn_source_voltage            ?
_diffrn_source_current            ?
_diffrn_detector                  'Hybrid Pixel Array Detector'
_diffrn_detector_type             'Eiger2 1M'
_diffrn_detector_area_resol_mean  13.3333
_diffrn_measurement_device        'four-circle diffractometer'
_diffrn_measurement_device_type   'XtaLAB Synergy, Dualflex, Eiger2 1M'
_diffrn_measurement_method        '\w scans'
_diffrn_measurement_specimen_support ?
_diffrn_measurement_details
;List of Runs (angles in degrees, time in seconds):

  # Type    Start    End  Width  t~exp~   \w     \q     \k     \f   Frames
--------------------------------------------------------------------------
  1  \w    -55.00 -29.00   0.50   12.50    --  -17.88 128.00-163.00   52
  2  \w    -51.00 -26.00   0.50   12.50    --  -17.88 143.00   6.00   50
  3  \w     53.00  83.00   0.50   12.50    --   17.72  57.00 -60.00   60
  4  \w    -10.00  42.00   0.50   12.50    --   17.72  77.00  30.00  104
  5  \w     -4.00  46.00   0.50   12.50    --   17.72  77.00 150.00  100
  6  \w     55.00  81.00   0.50   12.50    --   17.72  77.00 150.00   52
  7  \w      1.00  49.00   0.50   12.50    --   17.72 -99.00 -30.00   96
  8  \w      1.00  39.00   0.50   12.50    --   17.72  57.00 -60.00   76
  9  \w    -92.00 -42.00   0.50   12.50    --  -17.88-178.00  30.00  100
;
_diffrn_reflns_number             7732
_diffrn_reflns_av_unetI/netI      0.0256
_diffrn_reflns_av_R_equivalents   0.0207
_diffrn_reflns_av_sigmaI/netI     0.0335
_diffrn_reflns_theta_min          3.412
_diffrn_reflns_theta_max          33.314
_diffrn_reflns_theta_full         25.242
_diffrn_reflns_limit_h_min        -8
_diffrn_reflns_limit_h_max        7
_diffrn_reflns_limit_k_min        -8
_diffrn_reflns_limit_k_max        9
_diffrn_reflns_limit_l_min        -36
_diffrn_reflns_limit_l_max        35
_diffrn_measured_fraction_theta_max 0.861
_diffrn_measured_fraction_theta_full 0.984
_diffrn_reflns_Laue_measured_fraction_max 0.861
_diffrn_reflns_Laue_measured_fraction_full 0.984
_diffrn_reflns_point_group_measured_fraction_max 0.861
_diffrn_reflns_point_group_measured_fraction_full 0.984
_reflns_number_total              2704
_reflns_number_gt                 2328
_reflns_threshold_expression      'I > 2\s(I)'
_reflns_Friedel_coverage          0.000
_reflns_Friedel_fraction_max      .
_reflns_Friedel_fraction_full     .
_reflns_special_details
;
 Reflections were merged by SHELXL according to the crystal
 class for the calculation of statistics and refinement.
 
 _reflns_Friedel_fraction is defined as the number of unique
 Friedel pairs measured divided by the number that would be
 possible theoretically, ignoring centric projections and
 systematic absences.
;
_computing_data_collection        'CrysAlisPro system (CCD 43.113a 64-bit (release 11-03-2024))'
_computing_cell_refinement        'CrysAlisPro 1.171.43.144a (Rigaku OD, 2024)'
_computing_data_reduction         'CrysAlisPro 1.171.43.144a (Rigaku OD, 2024)'
_computing_structure_solution     'SHELXT (G. Sheldrick)'
_computing_structure_refinement   'SHELXL-2014/7 (Sheldrick, 2014)'
_computing_molecular_graphics     ?
_computing_publication_material   ?
_refine_special_details           ?
_refine_ls_structure_factor_coef  Fsqd
_refine_ls_matrix_type            full
_refine_ls_weighting_scheme       calc
_refine_ls_weighting_details      'w=1/[\s^2^(Fo^2^)+(0.0300P)^2^+2.0000P] where P=(Fo^2^+2Fc^2^)/3'
_atom_sites_solution_primary      direct
_atom_sites_solution_secondary    difmap
_atom_sites_solution_hydrogens    difmap
_refine_ls_hydrogen_treatment     mixed
_refine_ls_number_reflns          2704
_refine_ls_number_parameters      139
_refine_ls_number_restraints      0
_refine_ls_R_factor_all           0.0359
_refine_ls_R_factor_gt            0.0289
_refine_ls_wR_factor_ref          0.0737
_refine_ls_wR_factor_gt           0.0714
_refine_ls_goodness_of_fit_ref    1.064
_refine_ls_restrained_S_all       1.064
_refine_ls_shift/su_max           0.000
_refine_ls_shift/su_mean          0.000
_refine_diff_density_max          1.458
_refine_diff_density_min          -0.711
_refine_diff_density_rms          0.147
_refine_ls_extinction_method      none
_refine_ls_extinction_coef        .

loop_
_atom_type_symbol
_atom_type_description
_atom_type_scat_dispersion_real
_atom_type_scat_dispersion_imag
_atom_type_scat_source
'Cu' 'Cu' 0.3201 1.2651 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4'
'H'  'H'  0.0000 0.0000 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4'
'O'  'O'  0.0106 0.0060 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4'
'S'  'S'  0.1246 0.1234 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4'
'Zn' 'Zn' 0.2839 1.4301 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4'

_geom_special_details
;
 All esds (except the esd in the dihedral angle between two l.s. planes)
 are estimated using the full covariance matrix.  The cell esds are taken
 into account individually in the estimation of esds in distances, angles
 and torsion angles; correlations between esds in cell parameters are only
 used when they are defined by crystal symmetry.  An approximate (isotropic)
 treatment of cell esds is used for estimating esds involving l.s. planes.
;

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_U_iso_or_equiv
_atom_site_adp_type
_atom_site_occupancy
_atom_site_site_symmetry_order
_atom_site_calc_flag
_atom_site_refinement_flags_posn
_atom_site_refinement_flags_adp
_atom_site_refinement_flags_occupancy
_atom_site_disorder_assembly
_atom_site_disorder_group
Zn1 Zn 0.0000      0.0000      0.0000      0.01087(10) Uani 1    2 d S . P . .
Cu1 Cu -0.01136(5) 0.10218(5)  0.24884(2)  0.00787(8)  Uani 1    1 d . . . . .
Cu2 Cu 0.49879(5)  -0.14853(5) 0.24663(2)  0.01143(8)  Uani 0.37 1 d . . P . .
Zn2 Zn 0.49879(5)  -0.14853(5) 0.24663(2)  0.01143(8)  Uani 0.64 1 d . . P . .
S1  S  0.36063(12) 0.05812(10) 0.37404(3)  0.01107(12) Uani 1    1 d . . . . .
O1  O  0.3307(4)   0.0968(3)   0.31167(8)  0.0133(4)   Uani 1    1 d . . . . .
O2  O  0.6113(4)   0.1073(3)   0.20919(9)  0.0126(4)   Uani 1    1 d . . . . .
H1  H  0.554(7)    0.124(6)    0.1767(18)  0.022(10)   Uiso 1    1 d . . . . .
O3  O  0.8405(3)   0.3581(3)   0.28993(9)  0.0120(3)   Uani 1    1 d . . . . .
H2  H  0.857(8)    0.361(7)    0.322(2)    0.032(12)   Uiso 1    1 d . . . . .
O4  O  0.1646(3)   0.3470(3)   0.21466(8)  0.0102(3)   Uani 1    1 d . . . . .
H3  H  0.161(8)    0.352(7)    0.1855(18)  0.023(11)   Uiso 1    1 d . . . . .
O5  O  0.1273(4)   -0.0076(3)  0.39279(9)  0.0183(4)   Uani 1    1 d . . . . .
O6  O  0.4433(4)   0.2613(4)   0.40283(10) 0.0225(5)   Uani 1    1 d . . . . .
O7  O  0.5413(4)   -0.1134(3)  0.38640(9)  0.0184(4)   Uani 1    1 d . . . . .
O8  O  0.9182(4)   0.0604(3)   0.08404(8)  0.0161(4)   Uani 1    1 d . . . . .
H4  H  0.8794      0.1964      0.0874      0.024       Uiso 1    1 d R U . . .
H5  H  0.7885      -0.0105     0.0905      0.024       Uiso 1    1 d R U . . .
O9  O  0.3290(4)   0.1546(3)   0.01867(9)  0.0163(4)   Uani 1    1 d . . . . .
H6  H  0.3649      0.2273      -0.0110     0.024       Uiso 1    1 d R U . . .
H7  H  0.3157      0.2532      0.0446      0.024       Uiso 1    1 d R U . . .
O10 O  0.1421(4)   -0.2968(3)  0.02851(8)  0.0159(4)   Uani 1    1 d . . . . .
H8  H  0.2625      -0.2749     0.0541      0.024       Uiso 1    1 d R U . . .
H9  H  0.0367      -0.3656     0.0465      0.024       Uiso 1    1 d R U . . .

loop_
_atom_site_aniso_label
_atom_site_aniso_U_11
_atom_site_aniso_U_22
_atom_site_aniso_U_33
_atom_site_aniso_U_23
_atom_site_aniso_U_13
_atom_site_aniso_U_12
Zn1 0.01097(19) 0.01071(19) 0.01103(19) 0.00083(15)  0.00159(15) 0.00006(15)
Cu1 0.00496(13) 0.00424(13) 0.01454(15) 0.00036(10)  0.00160(11) 0.00011(9)
Cu2 0.00720(14) 0.00838(14) 0.01913(16) -0.00042(11) 0.00350(11) -0.00092(10)
Zn2 0.00720(14) 0.00838(14) 0.01913(16) -0.00042(11) 0.00350(11) -0.00092(10)
S1  0.0111(3)   0.0117(3)   0.0102(3)   -0.0020(2)   0.0001(2)   0.0018(2)
O1  0.0180(9)   0.0113(9)   0.0110(8)   0.0022(6)    0.0026(7)   -0.0011(7)
O2  0.0144(9)   0.0089(8)   0.0156(9)   0.0019(7)    0.0058(8)   0.0011(7)
O3  0.0094(8)   0.0133(9)   0.0134(9)   0.0033(7)    0.0021(7)   -0.0009(7)
O4  0.0087(8)   0.0112(8)   0.0109(8)   0.0030(7)    0.0019(7)   -0.0002(6)
O5  0.0160(9)   0.0216(10)  0.0184(9)   -0.0002(8)   0.0072(8)   -0.0003(8)
O6  0.0192(10)  0.0188(10)  0.0280(11)  -0.0124(9)   -0.0064(9)  0.0021(8)
O7  0.0208(10)  0.0183(10)  0.0155(9)   -0.0001(7)   -0.0010(8)  0.0095(8)
O8  0.0178(9)   0.0153(9)   0.0162(9)   -0.0013(7)   0.0066(8)   -0.0022(8)
O9  0.0157(9)   0.0183(10)  0.0149(9)   -0.0020(7)   0.0012(8)   -0.0047(8)
O10 0.0157(9)   0.0140(9)   0.0178(9)   0.0042(7)    -0.0005(8)  0.0023(7)

loop_
_geom_bond_atom_site_label_1
_geom_bond_atom_site_label_2
_geom_bond_distance
_geom_bond_site_symmetry_2
_geom_bond_publ_flag
Zn1 O9  2.081(2)    3     ?
Zn1 O9  2.081(2)    .     ?
Zn1 O10 2.0830(19)  3     ?
Zn1 O10 2.0830(19)  .     ?
Zn1 O8  2.1145(19)  1_455 ?
Zn1 O8  2.1145(19)  3_655 ?
Cu1 O4  2.0148(18)  .     ?
Cu1 O4  2.0253(19)  2_545 ?
Cu1 O3  2.0477(19)  2_645 ?
Cu1 O3  2.069(2)    1_455 ?
Cu1 O2  2.223(2)    1_455 ?
Cu1 O1  2.304(2)    .     ?
Cu2 O2  1.9447(19)  .     ?
Cu2 O2  1.9660(19)  2_645 ?
Cu2 O3  2.006(2)    2_645 ?
Cu2 O4  2.0103(19)  2_645 ?
Cu2 O1  2.3525(19)  2_645 ?
Cu2 O1  2.413(2)    .     ?
Cu2 Zn2 3.09056(10) 2_645 ?
Cu2 Zn2 3.09057(10) 2_655 ?
S1  O7  1.473(2)    .     ?
S1  O5  1.474(2)    .     ?
S1  O6  1.479(2)    .     ?
S1  O1  1.487(2)    .     ?
O1  Zn2 2.3525(19)  2_655 ?
O1  Cu2 2.3525(19)  2_655 ?
O2  Zn2 1.9661(19)  2_655 ?
O2  Cu2 1.9661(19)  2_655 ?
O2  Cu1 2.223(2)    1_655 ?
O2  H1  0.81(4)     .     ?
O3  Zn2 2.006(2)    2_655 ?
O3  Cu2 2.006(2)    2_655 ?
O3  Cu1 2.0477(19)  2_655 ?
O3  Cu1 2.069(2)    1_655 ?
O3  H2  0.76(5)     .     ?
O4  Zn2 2.0103(19)  2_655 ?
O4  Cu2 2.0103(19)  2_655 ?
O4  Cu1 2.0253(19)  2     ?
O4  H3  0.69(4)     .     ?
O8  Zn1 2.1145(19)  1_655 ?
O8  H4  0.8725      .     ?
O8  H5  0.8727      .     ?
O9  H6  0.8730      .     ?
O9  H7  0.8719      .     ?
O10 H8  0.8709      .     ?
O10 H9  0.8706      .     ?

loop_
_geom_angle_atom_site_label_1
_geom_angle_atom_site_label_2
_geom_angle_atom_site_label_3
_geom_angle
_geom_angle_site_symmetry_1
_geom_angle_site_symmetry_3
_geom_angle_publ_flag
O9  Zn1 O9  180.0      3     .     ?
O9  Zn1 O10 91.92(8)   3     3     ?
O9  Zn1 O10 88.08(8)   .     3     ?
O9  Zn1 O10 88.08(8)   3     .     ?
O9  Zn1 O10 91.92(8)   .     .     ?
O10 Zn1 O10 180.0      3     .     ?
O9  Zn1 O8  90.74(8)   3     1_455 ?
O9  Zn1 O8  89.26(8)   .     1_455 ?
O10 Zn1 O8  92.21(8)   3     1_455 ?
O10 Zn1 O8  87.79(8)   .     1_455 ?
O9  Zn1 O8  89.26(8)   3     3_655 ?
O9  Zn1 O8  90.74(8)   .     3_655 ?
O10 Zn1 O8  87.79(8)   3     3_655 ?
O10 Zn1 O8  92.21(8)   .     3_655 ?
O8  Zn1 O8  180.00(3)  1_455 3_655 ?
O4  Cu1 O4  175.82(4)  .     2_545 ?
O4  Cu1 O3  96.06(8)   .     2_645 ?
O4  Cu1 O3  81.56(8)   2_545 2_645 ?
O4  Cu1 O3  81.30(8)   .     1_455 ?
O4  Cu1 O3  100.87(8)  2_545 1_455 ?
O3  Cu1 O3  175.82(4)  2_645 1_455 ?
O4  Cu1 O2  107.46(7)  .     1_455 ?
O4  Cu1 O2  76.57(7)   2_545 1_455 ?
O3  Cu1 O2  106.63(8)  2_645 1_455 ?
O3  Cu1 O2  77.32(7)   1_455 1_455 ?
O4  Cu1 O1  82.10(7)   .     .     ?
O4  Cu1 O1  94.18(7)   2_545 .     ?
O3  Cu1 O1  83.35(8)   2_645 .     ?
O3  Cu1 O1  93.04(7)   1_455 .     ?
O2  Cu1 O1  164.91(7)  1_455 .     ?
O2  Cu2 O2  174.93(6)  .     2_645 ?
O2  Cu2 O3  96.96(9)   .     2_645 ?
O2  Cu2 O3  85.01(9)   2_645 2_645 ?
O2  Cu2 O4  83.61(9)   .     2_645 ?
O2  Cu2 O4  94.30(9)   2_645 2_645 ?
O3  Cu2 O4  178.41(8)  2_645 2_645 ?
O2  Cu2 O1  96.24(7)   .     2_645 ?
O2  Cu2 O1  87.97(7)   2_645 2_645 ?
O3  Cu2 O1  100.41(8)  2_645 2_645 ?
O4  Cu2 O1  80.98(7)   2_645 2_645 ?
O2  Cu2 O1  86.75(7)   .     .     ?
O2  Cu2 O1  88.93(7)   2_645 .     ?
O3  Cu2 O1  81.47(7)   2_645 .     ?
O4  Cu2 O1  97.09(7)   2_645 .     ?
O1  Cu2 O1  176.21(6)  2_645 .     ?
O2  Cu2 Zn2 146.57(6)  .     2_645 ?
O2  Cu2 Zn2 37.55(5)   2_645 2_645 ?
O3  Cu2 Zn2 92.39(6)   2_645 2_645 ?
O4  Cu2 Zn2 87.92(5)   2_645 2_645 ?
O1  Cu2 Zn2 50.42(5)   2_645 2_645 ?
O1  Cu2 Zn2 126.45(5)  .     2_645 ?
O2  Cu2 Zn2 38.03(6)   .     2_655 ?
O2  Cu2 Zn2 137.58(6)  2_645 2_655 ?
O3  Cu2 Zn2 90.07(6)   2_645 2_655 ?
O4  Cu2 Zn2 89.48(5)   2_645 2_655 ?
O1  Cu2 Zn2 134.23(5)  2_645 2_655 ?
O1  Cu2 Zn2 48.72(5)   .     2_655 ?
Zn2 Cu2 Zn2 174.12(2)  2_645 2_655 ?
O7  S1  O5  110.58(13) .     .     ?
O7  S1  O6  109.94(13) .     .     ?
O5  S1  O6  109.93(13) .     .     ?
O7  S1  O1  108.75(12) .     .     ?
O5  S1  O1  108.94(12) .     .     ?
O6  S1  O1  108.67(13) .     .     ?
S1  O1  Cu1 130.40(12) .     .     ?
S1  O1  Zn2 132.47(12) .     2_655 ?
Cu1 O1  Zn2 88.32(7)   .     2_655 ?
S1  O1  Cu2 132.47(12) .     2_655 ?
Cu1 O1  Cu2 88.32(7)   .     2_655 ?
Zn2 O1  Cu2 0.0        2_655 2_655 ?
S1  O1  Cu2 121.18(11) .     .     ?
Cu1 O1  Cu2 87.03(7)   .     .     ?
Zn2 O1  Cu2 80.9       2_655 .     ?
Cu2 O1  Cu2 80.86(6)   2_655 .     ?
Cu2 O2  Zn2 104.4      .     2_655 ?
Cu2 O2  Cu2 104.42(9)  .     2_655 ?
Zn2 O2  Cu2 0.0        2_655 2_655 ?
Cu2 O2  Cu1 97.57(9)   .     1_655 ?
Zn2 O2  Cu1 96.89(9)   2_655 1_655 ?
Cu2 O2  Cu1 96.89(9)   2_655 1_655 ?
Cu2 O2  H1  115(3)     .     .     ?
Zn2 O2  H1  107(3)     2_655 .     ?
Cu2 O2  H1  107(3)     2_655 .     ?
Cu1 O2  H1  132(3)     1_655 .     ?
Zn2 O3  Cu2 0.0        2_655 2_655 ?
Zn2 O3  Cu1 106.52(9)  2_655 2_655 ?
Cu2 O3  Cu1 106.52(9)  2_655 2_655 ?
Zn2 O3  Cu1 100.77(9)  2_655 1_655 ?
Cu2 O3  Cu1 100.77(9)  2_655 1_655 ?
Cu1 O3  Cu1 97.26(8)   2_655 1_655 ?
Zn2 O3  H2  117(4)     2_655 .     ?
Cu2 O3  H2  117(4)     2_655 .     ?
Cu1 O3  H2  114(3)     2_655 .     ?
Cu1 O3  H2  119(3)     1_655 .     ?
Zn2 O4  Cu2 0.0        2_655 2_655 ?
Zn2 O4  Cu1 107.41(9)  2_655 .     ?
Cu2 O4  Cu1 107.41(9)  2_655 .     ?
Zn2 O4  Cu1 102.20(9)  2_655 2     ?
Cu2 O4  Cu1 102.20(9)  2_655 2     ?
Cu1 O4  Cu1 99.76(8)   .     2     ?
Zn2 O4  H3  113(4)     2_655 .     ?
Cu2 O4  H3  113(4)     2_655 .     ?
Cu1 O4  H3  118(4)     .     .     ?
Cu1 O4  H3  115(4)     2     .     ?
Zn1 O8  H4  109.5      1_655 .     ?
Zn1 O8  H5  109.5      1_655 .     ?
H4  O8  H5  104.4      .     .     ?
Zn1 O9  H6  109.4      .     .     ?
Zn1 O9  H7  109.6      .     .     ?
H6  O9  H7  104.4      .     .     ?
Zn1 O10 H8  109.4      .     .     ?
Zn1 O10 H9  109.4      .     .     ?
H8  O10 H9  104.4      .     .     ?

loop_
_exptl_crystal_face_index_h
_exptl_crystal_face_index_k
_exptl_crystal_face_index_l
_exptl_crystal_face_perp_dist
0  1  -1 0.0215
0  -1 1  0.0633
0  0  -1 0.0067
0  0  1  0.0010
1  0  1  0.0096
-1 -1 1  0.0418
-1 0  1  0.0581
1  1  1  0.0051

loop_
_exptl_oxdiff_crystal_face_indexfrac_h
_exptl_oxdiff_crystal_face_indexfrac_k
_exptl_oxdiff_crystal_face_indexfrac_l
_exptl_oxdiff_crystal_face_x
_exptl_oxdiff_crystal_face_y
_exptl_oxdiff_crystal_face_z
0.0001  0.9995  -1.0001 -0.0079 0.0840  0.0835
-0.0001 -0.9995 1.0001  0.0079  -0.0840 -0.0835
-0.0001 -0.0000 -0.9995 -0.0282 0.0104  -0.0023
0.0001  0.0000  0.9995  0.0282  -0.0104 0.0023
0.9996  0.0001  0.9996  0.0787  0.0723  -0.0807
-0.9996 -0.9995 1.0001  -0.0426 -0.1666 -0.0005
-0.9994 -0.0000 0.9995  -0.0223 -0.0930 0.0852
1.0000  1.0000  0.9999  0.0990  0.1459  0.0051

_shelx_res_file
;

    Ktenasite.res created by SHELXL-2014/7


TITL Ktenasite in P2(1)/c
REM Old TITL mP1_corr1 in P2(1)/c
REM SHELXT solution in P2(1)/c: R1 0.055, Rweak 0.002, Alpha 0.022
REM <I/s> 0.590 for 153 systematic absences, Orientation as input
REM Formula found by SHELXT: O20 S2 Zn2 Zn3
CELL 0.71073 5.5882 6.173 23.6393 90 95.57 90
ZERR 2 0.0002 0.0002 0.0007 0 0.003 0
LATT 1
SYMM -X,0.5+Y,0.5-Z
SFAC Cu H O S Zn
UNIT 5.48 36 40 4 4.56

EADP Cu2 Zn2
EXYZ Cu2 Zn2

L.S. 20
PLAN  10
SIZE 0.008 0.05 0.114
TEMP -93
LIST 4
BOND $H
FMAP -2
ACTA

WGHT    0.030000    2.000000
FVAR       0.46656
ZN1   5    0.000000    0.000000    0.000000    10.50000    0.01097    0.01071 =
         0.01103    0.00083    0.00159    0.00006
CU1   1   -0.011357    0.102178    0.248845    11.00000    0.00496    0.00424 =
         0.01454    0.00036    0.00160    0.00011
CU2   1    0.498789   -0.148530    0.246633    10.37000    0.00720    0.00838 =
         0.01913   -0.00042    0.00350   -0.00092
ZN2   5    0.498789   -0.148530    0.246633    10.64000    0.00720    0.00838 =
         0.01913   -0.00042    0.00350   -0.00092
S1    4    0.360635    0.058124    0.374036    11.00000    0.01106    0.01175 =
         0.01022   -0.00199    0.00007    0.00184
O1    3    0.330655    0.096820    0.311674    11.00000    0.01800    0.01127 =
         0.01099    0.00222    0.00264   -0.00114
O2    3    0.611320    0.107340    0.209186    11.00000    0.01436    0.00887 =
         0.01556    0.00187    0.00581    0.00105
H1    2    0.553864    0.123807    0.176720    11.00000    0.02224
O3    3    0.840455    0.358054    0.289931    11.00000    0.00945    0.01335 =
         0.01337    0.00334    0.00208   -0.00087
H2    2    0.857029    0.361493    0.322051    11.00000    0.03243
O4    3    0.164647    0.347042    0.214665    11.00000    0.00865    0.01119 =
         0.01087    0.00301    0.00192   -0.00017
H3    2    0.161482    0.351652    0.185529    11.00000    0.02301
O5    3    0.127338   -0.007630    0.392787    11.00000    0.01598    0.02161 =
         0.01838   -0.00021    0.00721   -0.00034
O6    3    0.443302    0.261285    0.402827    11.00000    0.01916    0.01880 =
         0.02797   -0.01244   -0.00644    0.00211
O7    3    0.541262   -0.113438    0.386396    11.00000    0.02077    0.01827 =
         0.01554   -0.00007   -0.00104    0.00951
O8    3    0.918200    0.060400    0.084042    11.00000    0.01779    0.01532 =
         0.01616   -0.00133    0.00659   -0.00216
AFIX   7
H4    2    0.879357    0.196363    0.087420    11.00000   -1.50000
H5    2    0.788482   -0.010515    0.090467    11.00000   -1.50000
AFIX   0

O9    3    0.329036    0.154581    0.018666    11.00000    0.01567    0.01827 =
         0.01487   -0.00201    0.00123   -0.00472
AFIX   7
H6    2    0.364937    0.227347   -0.011030    11.00000   -1.50000
H7    2    0.315734    0.253152    0.044592    11.00000   -1.50000
AFIX   0
O10   3    0.142112   -0.296848    0.028510    11.00000    0.01566    0.01401 =
         0.01776    0.00416   -0.00048    0.00227
AFIX   7
H8    2    0.262492   -0.274869    0.054126    11.00000   -1.50000
H9    2    0.036670   -0.365602    0.046549    11.00000   -1.50000

AFIX   0
HKLF 4

REM  Ktenasite in P2(1)/c
REM R1 =  0.0289 for    2328 Fo > 4sig(Fo)  and  0.0359 for all    2704 data
REM    139 parameters refined using      0 restraints

END

WGHT      0.0323      1.8942

REM Highest difference peak  1.458,  deepest hole -0.711,  1-sigma level  0.147
Q1    1   0.0037  0.2002  0.2497  11.00000  0.05    1.46
Q2    1   0.0018 -0.1879  0.0005  11.00000  0.05    1.31
Q3    1  -0.0238  0.0958  0.2695  11.00000  0.05    1.11
Q4    1   0.4958 -0.0181  0.2476  11.00000  0.05    1.08
Q5    1  -0.0197  0.0943  0.2330  11.00000  0.05    0.87
Q6    1   0.5241 -0.0975  0.2314  11.00000  0.05   -0.71
Q7    1   0.3503 -0.2556  0.3733  11.00000  0.05    0.71
Q8    1   0.3424  0.0757  0.3410  11.00000  0.05    0.69
Q9    1   0.4872 -0.2142  0.2341  11.00000  0.05   -0.60
Q10   1   0.4799 -0.2184  0.2591  11.00000  0.05   -0.59
;
_shelx_res_checksum               44933
_shelx_hkl_file
;
   0   0   3 0.45325 1.18483   3
   0   0   4 10896.1 224.515   3
   0   0   5 3.13987 2.59913   6
   0   0   5 0.75220 1.94243   3
   0   0   6 7809.08 160.577   6
   0   0   6 7619.60 160.317   3
   0   0   7 2.62932 2.99087   6
   0   0   7 2.31091 2.32281   3
   0   0   8 17447.9 358.266   6
   0   0  -8 17290.7 356.670   4
   0   0  -9 3.00114 1.61788   4
   0   0 -10 11.5052 1.91623   4
   0   0 -11 0.55131 1.72449   4
   0   0 -12 3058.31 65.7459   4
   0   0 -13 0.16303 1.94175   4
   0   0 -13 1.78387 3.34803   5
   0   0 -14 2959.09 66.5436   5
   0   0 -14 2986.57 64.4873   4
   0   0  15 3.91133 3.16062   3
   0   0 -15-0.91061 2.43447   4
   0   0 -15 0.29508 3.40380   5
   0   0 -17-2.24376 2.79042   4
   0   0 -18 1612.38 37.4119   4
   0   0  19 0.37994 4.90728   6
   0   0 -19-1.35733 3.01337   4
   0   0  20 2275.09 54.8706   6
   0   0 -20 2281.71 51.5076   4
   0   0  21 5.49966 5.57297   6
   0   0 -21-3.67932 3.20928   4
   0   0 -22 1353.24 32.8748   4
   0   0  22 1362.72 36.6651   6
   0   0 -23-1.58990 3.89524   4
   0   0  23 2.34875 5.99766   6
   0   0  24 3309.63 77.9966   6
   0   0 -24 3314.90 73.5432   4
   0   0 -25-3.43505 3.77417   4
   0   0  25 2.07357 7.26088   6
   0   0 -26 811.311 22.3041   4
   0   0 -27 7.32916 3.60536   4
   0   0  27-0.85295 5.39794   7
   0   0  28 1011.59 29.5602   7
   0   0 -28 1024.54 27.0190   4
   0   0 -29-0.96910 3.83995   4
   0   0  29 7.34853 5.72574   7
   0   0  30 425.102 17.3664   7
   0   0 -30 464.923 15.3630   4
   0   0 -33 6.24272 6.63296   9
   0   0 -34 87.7209 9.54950   9
   0   0 -35 4.23613 6.46031   9
   0  -1   0 0.86224 0.82761   4
   0   1   0 0.67703 0.98761   4
   0   1   0-0.49477 0.94732   9
   0  -1  -1 53.2059 2.24503   4
   0   1   1 48.3223 1.96015   9
   0  -1   1 62.0830 2.13160   3
   0   1  -1 42.6089 2.09518   9
   0  -1   1 45.5731 1.83605   4
   0   1   1 54.0499 2.34649   4
   0  -1   1 48.5514 2.16925   9
   0   1   2 146.022 4.54288   4
   0  -1   2 141.856 4.37759   3
   0   1  -2 138.055 4.34793   9
   0  -1  -2 135.369 4.28943   7
   0   1   3 3136.29 65.1860   4
   0   1   3 3122.20 65.1851   2
   0  -1   3 3112.86 64.8894   5
   0  -1   3 2990.46 65.1574   3
   0   1   3 3093.77 64.8269   7
   0   1  -3 3109.89 64.9447   5
   0  -1   4 8.90022 1.44646   5
   0   1   4 13.0272 1.70506   2
   0   1   4 9.94977 1.63798   7
   0   1  -4 8.70512 1.68806   5
   0   1   4 13.3917 2.05674   4
   0  -1   4 11.2801 2.20419   3
   0   1   5 3360.69 70.8695   4
   0  -1  -5 3403.02 70.9200   4
   0   1   5 3379.05 70.2819   7
   0   1  -5 3248.60 70.4193   5
   0  -1   5 3322.01 71.1740   3
   0   1   5 3433.51 70.2249   2
   0   1   5 3245.75 69.9675   3
   0  -1   5 3370.01 70.4208   5
   0   1   6 2.56262 1.76533   3
   0  -1   6 3.38831 1.52361   5
   0   1  -6 3.05577 1.26028   2
   0   1  -6 1.58945 1.68806   5
   0   1   6 1.59793 1.88944   4
   0   1   6 2.43251 1.51167   7
   0  -1   6 2.09150 2.30927   3
   0   1   6 3.22754 1.30993   2
   0   1   7 121.408 4.77021   3
   0  -1   7 122.328 5.50609   3
   0   1   7 128.794 4.20576   2
   0   1  -7 115.676 4.76423   5
   0   1   7 131.819 5.31315   4
   0   1  -7 124.250 4.01114   2
   0   1   7 128.204 4.60779   7
   0  -1  -7 120.607 5.29184   6
   0   1   8 12.7457 2.49039   4
   0   1   8 15.3060 2.07274   7
   0   1   8 16.1005 2.41781   3
   0  -1  -8 18.8861 3.35016   6
   0   1  -8 18.1207 1.56515   2
   0   1  -8 16.1725 2.42397   5
   0   1   8 16.6025 1.63820   2
   0  -1   8 15.5572 2.85348   3
   0  -1  -9 150.600 6.52315   6
   0   1   9 137.060 5.93356   4
   0  -1   9 152.210 6.56235   3
   0   1   9 135.507 4.44061   2
   0   1   9 154.539 5.57042   7
   0   1  -9 143.546 5.90569   5
   0   1  -9 144.674 4.34630   2
   0   1   9 136.792 5.73637   3
   0   1  10 4.99302 2.40777   4
   0  -1 -10 4.47799 2.00579   4
   0   1  10 1.38430 1.98908   7
   0   1  10 1.54799 2.40103   3
   0   1  10 4.46235 1.27208   2
   0  -1 -10 3.00142 3.73767   6
   0   1 -10 5.56152 2.78462   5
   0   1 -10 3.80225 1.27686   4
   0  -1  10 5.23723 2.82922   3
   0   1  11 629.601 16.9228   3
   0   1  11 656.920 16.5584   7
   0  -1 -11 632.656 17.7603   6
   0  -1  11 606.476 17.5854   3
   0   1 -11 652.636 17.3032   5
   0   1 -11 621.706 14.8209   4
   0  -1 -11 658.329 16.9850   4
   0   1  12 7.70870 2.64958   7
   0   1 -12 6.45209 1.65704   4
   0   1  12 8.26940 2.89783   3
   0  -1  12 8.31604 3.33114   3
   0   1 -12 10.5317 3.28598   5
   0  -1 -12 9.90580 5.02683   6
   0   1 -13 3486.44 73.1990   4
   0  -1  13 3466.90 72.2905   1
   0   1 -13 3445.34 76.5031   5
   0  -1 -13 3482.64 77.2720   6
   0   1  13 3508.05 75.8164   3
   0  -1 -13 3414.26 72.5989   1
   0  -1  13 3547.42 76.7287   3
   0  -1 -13 3555.99 75.8045   4
   0   1 -14 2.31872 3.20368   5
   0  -1 -14 2.08470 1.12832   1
   0  -1  14 1.26796 0.82212   1
   0  -1 -14 2.10556 2.37721   4
   0  -1 -14 2.27650 5.34105   6
   0   1 -14 1.58202 1.55286   4
   0  -1  14 2.56669 3.17320   3
   0   1  14 1.45320 3.07683   3
   0  -1 -15 30.9288 3.43428   4
   0   1  15 28.9325 3.75576   3
   0   1  15 29.4871 3.79255   7
   0   1 -15 32.0540 2.51370   4
   0   1  16 87.4719 5.73067   3
   0  -1 -16 91.2545 5.41489   4
   0   1 -16 87.2594 4.01556   4
   0   1  16 81.8189 5.47714   7
   0   1  17 4.97331 3.08407   7
   0  -1 -17 4.58729 2.53917   4
   0   1 -17 1.83796 1.79057   4
   0   1  18 36.2897 4.63763   7
   0  -1 -18 34.2418 3.78749   4
   0  -1  18 34.6405 6.32614   6
   0   1 -18 32.5568 2.93684   4
   0  -1 -19 168.550 7.95775   4
   0   1  19 168.852 8.49729   7
   0  -1  19 173.335 10.3042   6
   0   1 -19 163.217 6.25875   4
   0   1 -20 308.646 9.47331   4
   0  -1  20 327.343 13.9283   6
   0  -1 -20 287.109 11.2314   4
   0   1  20 312.415 12.1191   7
   0   1  21 659.183 19.5848   7
   0  -1  21 624.088 21.2254   6
   0  -1 -21 621.217 18.7384   4
   0  -1  22 20.3111 6.69118   6
   0  -1 -22 19.0012 3.81187   4
   0   1  22 17.5049 4.53624   7
   0  -1  23 16.3997 6.64475   6
   0  -1 -23 9.71484 3.60675   4
   0   1  23 10.8490 4.38237   7
   0   1 -24 38.8657 3.74745   4
   0   1  24 34.7679 5.47401   7
   0  -1  24 39.9198 7.81193   6
   0  -1 -24 40.8851 4.88758   4
   0   1  25 237.628 11.2887   7
   0  -1 -25 215.407 10.0838   4
   0   1 -25 212.032 8.07809   4
   0  -1  25 223.156 12.9361   6
   0  -1 -26 22.3208 4.46239   4
   0   1 -26 21.2724 3.34558   4
   0   1  26 21.5910 5.49230   7
   0  -1  26 34.7435 7.58051   6
   0  -1 -27-1.91937 3.84658   4
   0   1  27-1.75491 4.75546   7
   0   1 -27 1.33108 2.63760   4
   0  -1  27 9.81947 7.24367   6
   0  -1 -28 85.2146 6.96686   4
   0   1  28 85.6125 7.85318   7
   0  -1  28 70.0888 9.78435   6
   0   1 -28 93.7753 5.48634   4
   0  -1 -29 386.659 15.0539   4
   0  -1  29 437.711 19.4572   6
   0   1  29 413.806 16.5597   7
   0  -1  30 26.6620 9.42916   6
   0  -1 -30-0.42026 4.32290   4
   0  -1  31 64.7027 10.5059   6
   0   1 -31 66.4635 8.27135   9
   0  -1 -31 78.4223 6.98628   4
   0  -1 -32 0.87499 4.94879   4
   0   1 -32-1.23923 5.89558   9
   0   1 -33 97.9399 9.90385   9
   0   1 -34 75.9253 9.09787   9
   0   1 -35 34.6751 7.73722   9
   0   1 -36 22.3577 7.91689   9
   0  -2   0 1039.39 24.3225   4
   0   2   0 1009.84 25.7446   2
   0   2   0 1070.03 24.3382   9
   0  -2   0 1106.90 22.8219   3
   0   2  -1 63.5713 3.25559   9
   0   2  -1 56.1816 3.89211   2
   0  -2  -1 66.0524 3.30652   4
   0  -2  -1 74.5013 3.27351   9
   0  -2   1 62.8588 3.00413   4
   0  -2   1 69.8079 2.59269   3
   0   2   1 74.7107 4.20579   2
   0   2  -1 68.6433 3.32543   4
   0   2   1 70.2851 3.18417   9
   0  -2   2 136.224 4.65125   4
   0   2  -2 150.515 4.85358   4
   0   2   2 137.441 5.94170   2
   0   2   2 142.849 4.70967   9
   0  -2   2 150.860 4.59977   3
   0   2  -2 152.566 6.11712   2
   0  -2  -2 134.696 5.21155   4
   0  -2  -2 139.174 4.80219   9
   0   2  -2 149.358 5.26232   9
   0  -2   3 310.692 8.45595   3
   0  -2  -3 305.167 8.16090   9
   0   2  -3 299.340 8.84374   9
   0   2  -3 328.527 8.17958   4
   0   2   3 299.920 9.62252   2
   0  -2  -3 308.027 9.10991   4
   0   2  -4 193.270 5.43448   4
   0  -2   4 180.986 6.23621   3
   0  -2  -4 193.681 6.72538   4
   0   2   4 192.288 6.93346   2
   0   2  -4 187.680 6.52512   9
   0  -2   4 179.441 6.23844   5
   0  -2  -4 182.671 5.61647   9
   0   2   4 194.060 6.80713   4
   0   2   5 9.26317 2.33518   4
   0   2   5 14.1393 2.22690   2
   0  -2  -5 12.6141 1.72306   9
   0   2  -5 9.05144 2.03368   9
   0   2  -5 11.9117 1.38510   4
   0  -2   5 7.99613 2.28638   3
   0   2  -6 176.481 6.42840   2
   0   2  -6 171.185 4.76997   4
   0  -2  -6 165.866 6.21144   7
   0   2   6 168.259 6.17461   7
   0   2   6 169.337 6.75965   4
   0  -2   6 152.019 6.33215   3
   0   2   6 167.916 6.45374   2
   0   2   6 174.581 4.82047   3
   0   2  -6 165.591 6.52083   9
   0   2  -7 377.342 10.6362   2
   0   2   7 371.143 9.15744   3
   0   2  -7 358.949 8.62029   4
   0   2   7 373.604 10.7633   2
   0  -2   7 332.289 10.8437   3
   0   2   7 358.080 11.2086   4
   0  -2  -7 374.461 10.5310   7
   0   2  -7 363.377 10.6879   5
   0   2   7 353.831 10.3489   7
   0  -2   8 975.804 24.3275   3
   0  -2  -8 953.965 23.3342   7
   0   2   8 953.156 23.3736   7
   0   2  -8 1028.97 23.4408   2
   0   2   8 973.058 22.2511   3
   0   2   8 994.454 23.5305   2
   0   2  -8 973.394 23.7886   5
   0   2   8 975.807 24.5056   4
   0   2   9 146.261 5.43641   3
   0   2   9 142.416 6.88912   4
   0   2  -9 138.120 5.51818   2
   0   2  -9 145.801 6.26323   5
   0  -2   9 130.634 6.55594   3
   0   2   9 136.296 5.65783   2
   0  -2  -9 141.030 6.00806   7
   0   2   9 147.174 5.94243   7
   0  -2 -10 545.284 14.7216   7
   0   2  10 548.847 14.3027   2
   0   2  10 542.826 15.9656   4
   0   2 -10 527.904 14.0485   2
   0   2 -10 545.738 15.1690   5
   0   2  10 529.398 14.0312   3
   0  -2  10 538.203 15.7125   3
   0   2 -11 5.75564 1.80172   2
   0   2  11 4.62908 2.36669   3
   0   2  11 5.14344 3.00734   4
   0   2 -11 5.93993 2.74046   5
   0  -2 -11 7.44277 4.18693   6
   0  -2  11 5.66849 2.96901   3
   0   2  11 6.20941 1.86480   2
   0   2  12 109.144 5.63750   7
   0   2 -12 117.430 4.83229   2
   0   2  12 115.113 4.94650   2
   0   2  12 108.875 6.45374   4
   0  -2 -12 118.295 6.95855   6
   0   2 -12 114.084 6.14896   5
   0  -2  12 111.091 6.38556   3
   0   2  12 101.443 5.21576   3
   0   2 -13 118.829 3.54855   4
   0   2  13 125.521 6.07456   7
   0   2  13 114.784 4.96402   2
   0   2 -13 120.648 6.56479   5
   0   2  13 113.920 6.59380   4
   0   2  13 117.908 5.84839   3
   0  -2 -13 115.965 6.44784   4
   0   2  14 278.261 9.88337   7
   0   2  14 273.163 9.60454   3
   0  -2 -14 284.421 10.5959   4
   0   2 -14 252.612 6.51013   4
   0   2 -15 10.2059 1.45544   4
   0  -2 -15 5.04044 3.20664   4
   0   2  15 5.20838 3.16277   7
   0   2  15 9.62148 3.40468   3
   0   2  16 1186.13 29.8673   3
   0   2 -16 1207.99 25.8857   4
   0   2  16 1149.89 30.0166   7
   0  -2 -16 1208.38 31.0908   4
   0   2 -17 718.048 15.9662   4
   0   2  17 681.896 20.0775   7
   0   2  17 692.234 19.8241   3
   0  -2 -17 728.629 17.8522   1
   0  -2  17 679.749 17.3329   1
   0  -2 -17 691.010 20.6676   4
   0   2  18 205.739 9.72832   7
   0   2 -18 222.764 6.16488   4
   0  -2 -18 234.189 7.50992   1
   0  -2  18 213.764 7.07896   1
   0  -2 -18 233.423 10.1421   4
   0   2 -19 17.4674 1.84637   4
   0  -2  19 17.6449 2.22698   1
   0   2  19 13.0964 4.15256   7
   0  -2 -19 18.5591 2.53271   1
   0  -2 -19 20.4839 4.05299   4
   0   2 -20 39.9028 2.39506   4
   0  -2 -20 39.5472 4.77454   4
   0   2  20 36.6449 5.19639   7
   0  -2 -21 78.7250 6.23264   4
   0  -2  21 68.5414 9.69050   6
   0   2  21 74.9694 6.42070   7
   0   2 -21 67.1189 3.15167   4
   0   2  22 143.812 8.56015   7
   0   2 -22 128.938 4.62067   4
   0  -2  22 156.672 12.1794   6
   0  -2 -22 148.395 8.49186   4
   0   2  23 3.66061 4.38623   7
   0  -2  23 3.50118 7.92203   6
   0  -2 -23 6.99385 3.95631   4
   0  -2  24 372.112 17.7629   6
   0  -2 -24 337.830 14.1022   4
   0   2  24 375.387 14.8469   7
   0  -2 -25 36.6211 5.58785   4
   0   2  25 29.4338 6.19706   7
   0  -2  26 201.484 13.7429   6
   0  -2 -26 197.512 10.5641   4
   0   2  26 187.375 10.9259   7
   0  -2  27 21.0901 8.74890   6
   0   2 -27 22.0083 6.32575   9
   0  -2 -27 15.8104 4.98342   4
   0   2  27 23.0210 6.09406   7
   0   2  28 5.35799 5.44346   7
   0  -2  28 11.2354 8.78281   6
   0   2 -28 7.42196 5.90800   9
   0  -2 -28 8.13685 4.54608   4
   0  -2 -29 48.1917 6.31588   4
   0  -2  29 48.8016 9.74006   6
   0   2 -29 58.8548 8.03039   9
   0   2 -30 32.2715 7.41972   9
   0  -2  30 34.7258 9.67659   6
   0  -2 -30 37.4139 6.14411   4
   0  -2  31 59.6645 10.9034   6
   0  -2 -31 56.0093 7.00397   4
   0   2 -31 60.2742 8.89870   9
   0   2 -32 90.7780 9.87225   9
   0  -2  32 80.3600 12.3887   6
   0  -2 -32 69.6670 7.92615   4
   0   2 -33 37.4548 8.26624   9
   0  -2  33 38.9982 10.8771   6
   0  -2 -33 27.6819 6.30891   4
   0   2 -34 26.7164 7.41727   9
   0  -3   0 0.81729 1.66839   4
   0   3   0-1.13557 2.58203   2
   0  -3   0 2.00321 2.14191   9
   0   3   0 1.32366 2.26355   4
   0   3   0 0.33006 1.79872   9
   0   3  -1 96.0443 5.91045   2
   0  -3  -1 103.358 4.83760   9
   0  -3   1 109.187 4.87650   4
   0   3  -1 112.480 5.20392   4
   0  -3   1 104.882 3.53951   3
   0   3  -1 98.4931 4.88870   9
   0   3   1 119.204 6.34852   2
   0   3   1 110.502 5.46619   4
   0   3   1 109.178 4.80766   9
   0   3   2 53.7050 4.53853   2
   0   3   2 53.5044 3.22954   9
   0   3  -2 52.2793 4.38527   2
   0   3  -2 46.2654 3.55835   4
   0  -3   2 49.2809 2.71757   3
   0   3   2 59.1352 4.21232   4
   0  -3  -2 52.7331 3.50367   9
   0   3   3 819.897 22.2777   2
   0   3  -3 865.735 20.3239   4
   0  -3  -3 814.632 20.9942   4
   0  -3  -3 828.941 19.9431   9
   0  -3   3 860.759 19.4345   3
   0   3  -3 817.899 20.8951   9
   0   3   3 780.859 19.8129   9
   0  -3  -4 489.534 14.2174   4
   0  -3   4 483.760 12.7943   3
   0   3  -4 494.612 12.9936   4
   0   3  -4 484.907 13.9344   9
   0   3   4 491.924 15.0234   2
   0  -3  -4 500.245 12.8845   9
   0  -3  -5 325.044 10.7575   7
   0   3   5 355.288 11.7340   2
   0  -3  -5 338.718 9.57355   9
   0   3  -5 338.954 10.8963   9
   0   3  -5 339.874 9.65422   4
   0  -3   5 326.912 9.93335   3
   0   3  -6 104.408 5.47112   9
   0   3  -6 104.854 5.87415   2
   0  -3   6 98.7716 5.03604   3
   0   3  -6 102.227 4.35563   4
   0  -3  -6 100.061 4.30405   9
   0   3   6 99.7437 5.76190   2
   0  -3  -6 98.7786 5.47891   7
   0  -3  -7 237.171 8.65632   7
   0   3  -7 243.797 9.01534   9
   0   3   7 240.575 9.07766   2
   0   3  -7 243.048 6.98425   4
   0   3   7 234.972 9.23904   4
   0  -3   7 225.269 8.23222   3
   0  -3  -7 235.447 7.12406   9
   0   3  -7 254.566 9.16430   2
   0   3   8 251.176 9.32848   2
   0  -3   8 226.398 8.77604   3
   0   3  -8 243.320 9.43753   9
   0   3   8 249.762 9.77623   4
   0   3  -8 234.736 7.10844   4
   0  -3  -8 265.038 9.13543   7
   0   3  -8 262.354 9.32527   2
   0  -3  -8 248.438 7.53472   9
   0  -3   9 13.3010 3.07373   3
   0  -3  -9 10.2041 2.80773   7
   0   3  -9 19.1175 2.90478   2
   0  -3  -9 10.8694 2.06435   9
   0   3   9 9.46660 3.36068   4
   0   3  -9 14.2936 3.07077   9
   0   3  -9 13.7721 1.81012   4
   0   3   9 11.0638 2.62042   2
   0   3  10 10.7414 2.66685   2
   0   3 -10 7.55338 1.58091   4
   0   3  10 7.98629 2.64253   7
   0   3 -10 11.0821 3.23669   9
   0   3 -10 14.6121 2.81650   2
   0  -3 -10 7.60155 2.65094   4
   0  -3 -10 9.40150 2.86089   7
   0  -3  10 4.77968 2.85742   3
   0  -3 -10 6.35784 1.98507   9
   0   3 -11 603.133 14.0005   4
   0  -3 -11 606.818 17.2656   7
   0   3 -11 620.617 18.8031   9
   0  -3 -11 578.192 18.3277   4
   0   3  11 622.320 17.3132   2
   0  -3  11 570.729 17.7351   3
   0   3 -11 641.293 17.1820   2
   0   3  11 634.505 17.5496   7
   0   3  12 69.6337 4.66925   2
   0  -3 -12 61.8380 4.82654   7
   0   3 -12 58.0027 4.26906   2
   0   3  12 65.5292 4.94357   7
   0   3 -12 56.2237 2.39970   4
   0   3 -12 56.3050 5.50746   9
   0   3 -13 163.199 7.00728   2
   0   3  13 153.541 7.45832   7
   0   3  13 165.027 7.14264   2
   0  -3 -13 144.157 7.36135   7
   0   3 -13 152.384 8.60768   9
   0   3 -14 541.946 15.2941   2
   0   3 -14 533.661 18.0720   9
   0   3  14 529.389 15.4830   2
   0  -3  14 533.058 16.6762   5
   0   3  14 531.050 16.1620   7
   0  -3  15 318.083 11.9406   5
   0   3 -15 280.791 12.7918   9
   0   3  15 295.394 10.3235   2
   0   3  15 293.752 11.2286   7
   0   3  16 2.80913 3.28459   7
   0  -3  16 2.55972 3.30482   5
   0  -3 -16 2.39725 3.43567   4
   0  -3  17-0.77505 3.53782   5
   0  -3 -17 0.41286 3.65063   4
   0   3  17-2.30232 3.75551   7
   0   3  18 303.706 11.9220   7
   0  -3 -18 286.392 12.5434   4
   0  -3  18 279.481 12.5177   5
   0   3  19 309.530 12.6952   7
   0  -3 -19 307.299 13.3390   4
   0  -3  19 317.542 13.7075   5
   0  -3  20 35.8911 4.05380   1
   0   3 -20 27.9014 5.93419   9
   0  -3 -20 38.9019 5.71399   4
   0   3  20 40.1902 5.62116   7
   0  -3 -21 33.4175 5.13433   4
   0   3  21 23.5431 5.04122   7
   0  -3  21 30.6309 3.84504   1
   0   3 -21 22.7258 5.72044   9
   0   3  22 9.78456 4.88927   7
   0  -3 -22 16.7030 4.72474   4
   0   3 -22 15.2749 5.76399   9
   0  -3  22 16.5210 3.24091   1
   0  -3 -23 377.710 15.3038   4
   0   3 -23 346.234 16.4817   9
   0   3  23 311.152 14.0820   7
   0   3  24 3.68011 5.06109   7
   0  -3 -24 3.02537 4.39717   4
   0   3 -24-3.12779 5.98517   9
   0   3 -25 7.09528 5.81218   9
   0  -3 -25 6.22500 4.44435   4
   0   3  25-3.32685 4.98059   7
   0  -3  25-7.35004 9.16577   6
   0   3  26 46.0399 6.84964   7
   0  -3  26 55.8021 11.4837   6
   0  -3 -26 39.0709 6.76433   4
   0   3 -26 45.2370 7.94791   9
   0  -3  27 490.231 23.4622   6
   0  -3 -27 489.513 19.3950   4
   0   3 -27 503.353 21.4816   9
   0   3  27 502.781 19.1708   7
   0   3 -28-0.70900 6.41009   9
   0  -3  28-3.06536 10.1243   6
   0  -3 -28-2.25617 5.47784   4
   0  -3  29 4.62067 9.78787   6
   0  -3 -29 4.64502 5.12924   4
   0   3 -29-0.72878 6.65222   9
   0   3 -30 75.2652 9.74250   9
   0  -3 -30 74.1976 8.26740   4
   0  -3  30 58.7488 12.4981   6
   0  -3 -31 183.845 12.0174   4
   0   3 -31 190.464 14.0862   9
   0  -3  31 202.106 16.3692   6
   0  -3  32 27.5074 11.5380   6
   0  -3 -32 37.0843 7.15955   4
   0   3 -32 19.7172 7.86516   9
   0  -3 -33 5.75910 6.31666   4
   0   4   0 3055.12 71.6504   2
   0   4   0 3237.38 69.4539   4
   0  -4   0 3049.83 64.7336   8
   0   4   0 3223.97 68.5096   9
   0  -4   0 3180.09 68.5229   4
   0   4  -1 3892.09 85.7479   9
   0   4  -1 3811.71 88.7326   2
   0  -4  -1 4107.92 86.0534   4
   0   4  -1 3944.20 86.2196   4
   0  -4  -1 3900.06 85.3824   9
   0   4   1 4072.32 85.4065   9
   0   4   1 4038.07 86.8242   4
   0   4   1 3711.65 88.4914   2
   0   4   2 8734.88 189.246   2
   0   4   2 9006.05 187.268   4
   0   4  -2 8908.95 186.330   9
   0  -4  -2 8808.64 185.477   9
   0   4  -2 8903.75 186.337   4
   0   4  -2 8710.77 189.309   2
   0   4   2 8868.95 185.478   9
   0  -4  -2 8842.35 186.284   4
   0   4  -3 1282.11 31.9891   9
   0   4   3 1307.22 32.9676   4
   0  -4  -3 1307.53 32.0338   4
   0   4  -3 1303.92 31.7686   4
   0  -4  -3 1315.62 30.9475   9
   0   4   3 1306.84 30.7684   9
   0   4   3 1311.01 34.2153   2
   0   4   4 3249.98 72.9204   2
   0  -4   4 3213.30 68.0752   3
   0   4  -4 3141.63 70.8276   9
   0   4  -4 3116.27 69.8412   4
   0  -4  -4 3231.61 70.9495   4
   0  -4  -4 3150.76 69.1146   9
   0   4  -5 611.284 17.6136   9
   0   4  -5 583.692 16.4950   4
   0  -4   5 570.223 15.3460   3
   0  -4  -5 588.215 15.8175   9
   0  -4  -5 593.045 17.5672   4
   0   4   5 588.202 18.6599   2
   0  -4  -6 3603.93 78.6281   4
   0   4  -6 3598.22 79.6927   2
   0  -4  -6 3539.76 75.8372   9
   0  -4   6 3532.81 76.1283   3
   0   4   6 3547.47 79.5724   2
   0   4  -6 3484.23 78.3285   9
   0   4  -6 3399.36 76.3235   4
   0  -4  -7 2463.47 55.5979   4
   0  -4  -7 2363.07 52.3240   9
   0   4  -7 2285.96 52.5604   4
   0   4  -7 2461.61 56.0053   2
   0   4  -7 2383.36 55.1335   9
   0   4   7 2397.92 55.9776   2
   0  -4   7 2351.55 53.1668   3
   0  -4  -8 730.622 21.2233   4
   0   4  -8 715.252 20.9191   9
   0  -4  -8 694.520 18.1186   9
   0   4  -8 709.753 18.3148   4
   0  -4   8 712.612 19.4845   3
   0   4   8 709.805 21.1891   2
   0   4  -8 750.801 21.3670   2
   0  -4   9 481.591 15.4129   3
   0   4  -9 492.040 16.4054   2
   0  -4  -9 510.101 13.8397   9
   0  -4  -9 502.316 16.9082   4
   0   4  -9 485.047 16.4332   9
   0   4   9 527.784 16.8677   2
   0   4  -9 513.478 13.7216   4
   0   4 -10 2994.26 68.1499   9
   0   4 -10 2966.99 67.4820   2
   0  -4 -10 2953.77 68.3543   4
   0   4 -10 2998.19 63.3953   4
   0   4  10 2880.09 67.4001   2
   0  -4 -10 2988.49 63.9733   9
   0  -4  10 2787.31 66.2914   3
   0   4 -11 567.682 18.3689   9
   0   4 -11 582.913 17.4183   2
   0  -4 -11 559.296 18.4621   4
   0   4  11 558.999 17.4135   2
   0   4 -11 586.061 13.7833   4
   0   4  11 481.285 12.1168   8
   0  -4 -11 593.268 14.7202   9
   0   4 -12 358.649 14.0360   9
   0   4 -12 340.329 12.5385   2
   0  -4  12 361.755 12.8245   5
   0   4  12 310.779 8.58219   8
   0   4 -12 357.211 9.15810   4
   0   4  12 362.140 13.0139   2
   0  -4 -12 340.251 10.2966   9
   0  -4 -12 341.703 13.7942   4
   0  -4 -13 97.7472 7.65997   4
   0   4 -13 97.4445 6.42901   2
   0   4 -13 109.343 7.97084   9
   0   4  13 104.922 4.12309   8
   0   4 -13 98.7872 3.79440   4
   0   4  13 114.114 7.08863   2
   0  -4  13 116.235 7.09946   5
   0  -4 -13 109.248 5.24861   9
   0   4  14 1667.27 38.5412   8
   0  -4 -14 1727.17 45.0290   4
   0  -4  14 1813.00 43.4434   5
   0   4  14 1793.46 42.8993   2
   0   4 -14 1805.27 42.5313   2
   0  -4 -14 1749.67 39.5049   9
   0   4 -14 1829.93 45.6692   9
   0  -4  15 875.192 24.9000   5
   0  -4 -15 845.809 21.1276   9
   0   4 -15 836.053 23.5350   2
   0   4  15 838.832 23.8808   2
   0   4 -15 880.038 27.0351   9
   0  -4 -16 670.107 17.0893   9
   0  -4  16 604.333 20.3325   5
   0   4 -16 638.492 22.7035   9
   0  -4  17 866.744 26.5106   5
   0   4 -17 843.990 28.5884   9
   0  -4 -18 1945.67 49.5849   4
   0  -4  18 1960.80 48.5608   5
   0  -4 -18 1925.76 43.3240   9
   0  -4  19 327.168 14.8686   5
   0  -4 -19 365.520 11.3790   9
   0  -4 -19 335.062 15.4567   4
   0  -4  20 311.246 14.5676   5
   0  -4 -20 315.636 14.7328   4
   0  -4  21 73.3510 8.41957   5
   0  -4 -21 87.2031 9.05250   4
   0   4  21 81.1314 8.32525   7
   0   4  22 1689.82 44.9586   7
   0  -4 -22 1772.66 46.7821   4
   0  -4 -23 502.261 19.9839   4
   0   4  23 479.931 18.7928   7
   0   4  24 295.674 14.7133   7
   0  -4 -24 311.453 15.6713   4
   0   4 -24 357.090 18.0117   9
   0   4 -25 682.926 26.7881   9
   0   4  25 671.408 24.0013   7
   0  -4 -25 716.561 25.1720   4
   0  -4 -26 992.282 31.9679   4
   0   4  26 982.307 31.0140   7
   0   4 -26 1043.67 34.8262   9
   0   4 -27 39.4028 9.58033   9
   0  -4 -27 49.9119 7.79231   4
   0  -4 -28 169.398 12.3567   4
   0  -4  28 233.911 18.1101   6
   0   4 -29 91.5106 11.1501   9
   0  -4 -29 111.658 10.6471   4
   0  -4  29 78.8952 15.1697   6
   0  -4 -30 853.151 29.8214   4
   0   4 -30 855.169 32.7312   9
   0  -4  30 912.726 35.1638   6
   0  -4 -31 226.915 14.0243   4
   0  -4 -32 45.4320 8.69468   4
   0   5   0 1.43161 2.96625   9
   0   5   0-2.54459 3.65625   2
   0   5   1 142.378 9.41191   2
   0   5   1 162.022 7.64558   9
   0  -5   1 156.319 4.73898   8
   0   5  -1 172.504 8.05430   9
   0   5  -1 167.312 10.1188   2
   0   5   2 199.076 8.44618   9
   0  -5  -2 190.752 8.82013   4
   0   5  -2 178.082 8.58736   9
   0   5   2 196.117 10.8513   2
   0  -5  -3 93.8791 6.14393   4
   0   5   3 75.4523 6.99653   2
   0   5   3 86.2489 5.43847   9
   0   5  -3 84.9705 6.22228   9
   0   5  -3 76.1289 6.05940   4
   0   5   4 3.40017 3.57768   2
   0  -5  -4 4.86436 3.13100   9
   0  -5  -4 5.21011 3.14122   4
   0   5  -4 10.0940 3.39933   4
   0   5  -4 8.49708 3.36626   9
   0   5   5 50.8065 5.96024   2
   0   5  -5 41.9761 4.57078   4
   0  -5  -5 51.8285 4.55356   9
   0  -5  -5 55.1784 5.21801   4
   0   5  -5 41.9144 4.88182   9
   0  -5  -6 176.257 9.18709   4
   0   5  -6 175.872 10.2057   2
   0   5   6 184.885 10.3141   2
   0  -5  -6 183.888 7.83966   9
   0   5  -6 171.707 8.25753   4
   0   5  -6 177.444 9.14989   9
   0  -5  -7 480.083 14.6939   9
   0   5   7 524.324 18.5073   2
   0  -5  -7 527.974 17.5456   4
   0   5  -7 506.026 18.2391   2
   0   5  -7 518.650 15.5582   4
   0   5  -7 514.441 17.3230   9
   0   5   8 25.5491 4.75000   2
   0   5  -8 34.3034 5.33094   2
   0  -5  -8 45.1453 4.11961   9
   0  -5  -8 35.7111 4.93809   4
   0   5  -8 45.4791 4.32093   4
   0   5  -8 29.4781 4.94737   9
   0   5   9 89.9698 7.29883   2
   0  -5  -9 97.6934 5.56057   9
   0   5  -9 92.7688 7.23191   2
   0  -5  -9 87.6934 7.02094   4
   0   5  -9 101.851 5.68630   4
   0   5  -9 106.291 7.60287   9
   0  -5   9 102.456 6.96930   5
   0   5 -10 169.644 7.22414   4
   0   5  10 169.701 9.89213   2
   0   5 -10 187.832 10.1315   2
   0  -5  10 195.060 9.65193   5
   0  -5 -10 182.017 10.1665   4
   0  -5 -10 176.450 7.45429   9
   0   5 -10 166.661 9.80626   9
   0  -5 -11 313.575 10.4144   9
   0   5 -11 328.171 10.1766   4
   0   5  11 296.101 13.2143   2
   0   5 -11 314.424 13.8869   9
   0   5 -11 313.441 13.2939   2
   0  -5 -11 291.000 13.5518   4
   0  -5  11 327.811 13.0779   5
   0   5 -12 117.418 8.79502   9
   0   5 -12 103.615 5.02271   4
   0   5 -12 98.6591 7.58415   2
   0  -5 -12 98.1881 8.00958   4
   0  -5 -12 99.7123 5.61258   9
   0   5  12 100.860 7.66458   2
   0  -5  12 106.784 7.34392   5
   0   5 -13 32.2198 5.73751   9
   0   5 -13 27.8618 4.89005   2
   0  -5  13 31.6017 4.95315   5
   0  -5 -13 34.4262 3.82637   9
   0   5  13 36.7505 5.19652   2
   0  -5 -13 38.4420 5.76681   4
   0  -5 -14 211.279 8.05839   9
   0   5  14 196.329 10.4320   2
   0   5 -14 194.325 10.0866   2
   0   5 -14 216.894 12.1117   9
   0  -5 -14 169.943 11.0048   4
   0  -5  14 174.785 9.95279   5
   0  -5 -15 303.819 14.6068   4
   0  -5 -15 321.191 10.4068   9
   0   5  15 282.197 12.8945   2
   0  -5  15 276.677 12.9043   5
   0   5 -15 306.079 14.8906   9
   0   5 -16 27.4208 6.35793   9
   0  -5 -16 42.7301 6.75056   4
   0  -5  16 35.5878 5.69024   5
   0  -5 -16 44.2958 4.28281   9
   0   5 -17 305.924 15.8228   9
   0  -5  17 314.340 14.1407   5
   0  -5  18 10.6865 5.09386   5
   0   5 -18 3.40001 5.45183   9
   0   5 -19 51.6502 8.02347   9
   0  -5  19 62.6857 7.16554   5
   0  -5  20 85.6490 8.43858   5
   0   5 -20 81.5019 9.69608   9
   0   5 -21 106.991 10.9173   9
   0  -5 -21 137.099 10.5671   4
   0  -5  21 117.804 9.97126   5
   0  -5  22 159.698 11.6593   5
   0  -5 -22 165.377 11.6998   4
   0   5 -22 156.604 12.8658   9
   0  -5 -23 110.199 10.2127   4
   0  -5  23 115.577 10.7504   5
   0  -5 -24 94.1373 9.56303   4
   0  -5 -25 22.3622 6.69980   4
   0  -5 -26 0.74002 6.91940   4
   0  -5 -27 132.362 11.6066   4
   0   5 -27 151.445 13.8752   9
   0  -5 -28 9.06413 6.55586   4
   0   6   0 21.2679 5.53889   2
   0   6   0 35.9499 4.80258   9
   0   6   1 41.5495 6.67268   2
   0   6   1 50.8716 5.35456   9
   0   6  -1 49.1011 5.66318   9
   0   6  -1 56.9878 7.14200   2
   0   6   2 165.415 11.3869   2
   0   6  -2 173.513 9.27515   9
   0   6   2 185.028 8.92990   9
   0   6  -3 122.210 8.23799   9
   0   6   3 116.399 9.77034   2
   0   6  -4 563.404 19.0242   9
   0   6   4 562.592 21.5767   2
   0  -6  -5 17.2018 4.53606   4
   0   6  -5 17.2478 5.39402   2
   0   6   5 19.4471 5.80629   2
   0   6  -5 15.2284 4.51684   9
   0   6   6 197.526 12.0749   2
   0   6  -6 197.101 12.0067   2
   0  -6  -6 197.310 10.4304   4
   0   6  -6 214.528 10.8778   9
   0   6   7 23.5849 5.56178   2
   0   6  -7 37.4569 5.76330   9
   0  -6   7 38.2004 5.33865   5
   0  -6  -7 40.3745 5.71269   4
   0   6  -7 38.7984 6.69475   2
   0   6  -8 98.6594 8.79404   2
   0  -6   8 107.708 7.88119   5
   0  -6  -8 100.810 8.00384   4
   0   6  -8 106.700 8.36919   9
   0   6   8 94.1309 8.43701   2
   0  -6   9 43.8019 5.90184   5
   0   6  -9 32.9573 6.12783   2
   0   6  -9 32.4256 5.68152   9
   0   6   9 31.0105 5.92278   2
   0   6  -9 43.6812 5.05564   4
   0  -6  -9 43.4733 6.35284   4
   0   6  10 125.116 9.71539   2
   0   6 -10 116.779 9.30615   2
   0  -6 -10 125.223 9.57614   4
   0   6 -10 111.598 9.24099   9
   0  -6  10 130.346 9.01097   5
   0   6 -10 125.938 6.97293   4
   0  -6  11 87.0518 7.54556   5
   0   6 -11 76.1723 7.79106   2
   0   6  11 62.5023 7.27518   2
   0   6 -11 85.2204 8.21602   9
   0  -6 -11 74.8171 7.85017   4
   0   6 -12 120.404 9.42905   9
   0   6  12 90.9966 8.34083   2
   0  -6 -12 96.0389 8.81225   4
   0  -6  12 98.7778 8.16610   5
   0   6 -12 103.275 8.73161   2
   0   6 -13 58.5667 7.75837   9
   0  -6 -13 53.6245 7.73572   4
   0  -6  13 61.5514 7.16438   5
   0   6 -13 63.3391 7.10481   2
   0   6  13 68.9249 7.55139   2
   0  -6  14 165.850 10.2847   5
   0  -6 -14 120.223 10.3336   4
   0   6 -14 161.490 11.5037   9
   0   6  14 142.534 10.3171   2
   0  -6  15-0.53206 5.01662   5
   0  -6 -15 4.12349 5.00478   4
   0   6 -15-2.02306 5.36482   9
   0   6 -16 12.0379 5.85633   9
   0  -6  16-1.66216 5.12144   5
   0  -6 -16 4.93914 5.26027   4
   0  -6  17 5.71951 5.28775   5
   0  -6 -17 13.7267 5.90052   4
   0  -6 -18 216.944 14.0459   4
   0  -6  18 242.053 13.3590   5
   0   6 -18 212.748 14.5877   9
   0  -6  19 44.1718 7.69910   5
   0   6 -19 54.3375 9.48417   9
   0  -6 -19 43.2015 8.06770   4
   0  -6  20 86.3883 8.97657   5
   0   6 -20 80.4632 10.7351   9
   0   6 -21 105.259 12.0014   9
   0  -6  21 88.9185 9.75556   5
   0  -6  22-4.93061 7.11167   5
   0   6 -22 9.43868 7.78656   9
   0   6 -23 37.6681 9.72109   9
   0  -6 -23 47.6011 8.52002   4
   0  -6  23 57.9773 9.22931   5
   0  -6 -24 1.60785 6.41182   4
   0  -6  24 3.01763 7.34892   5
   0   6 -24 6.90939 7.92726   9
   0  -6  25 7.80794 7.73575   5
   0   7   0 4.85339 4.25551   9
   0   7   0 4.83204 6.14512   2
   0   7  -1 220.013 14.4543   2
   0   7   1 210.837 14.3933   2
   0   7  -1 215.305 11.3123   9
   0   7  -2 13.3661 4.83862   9
   0   7   2 13.3994 6.40471   2
   0   7   3 41.1581 7.87110   2
   0   7  -3 56.9518 6.79080   9
   0   7   4 2.29185 5.78459   2
   0   7  -4 3.02876 4.73395   9
   0   7  -5 253.303 15.3198   2
   0   7   5 260.036 15.3883   2
   0  -7   5 264.567 13.4178   5
   0   7  -5 258.034 13.3012   9
   0  -7   6 18.9106 5.74605   5
   0   7  -6 25.5770 6.09370   9
   0   7  -6 22.5420 6.68061   2
   0   7   6 25.1092 6.94664   2
   0   7  -7 242.654 13.0627   9
   0  -7   7 231.790 12.6140   5
   0   7   7 212.289 13.8382   2
   0   7  -7 230.738 14.6031   2
   0   7   8 7.88076 5.99746   2
   0   7  -8 8.68033 5.85776   9
   0  -7   8 2.82598 4.84597   5
   0   7  -8-1.45743 6.17358   2
   0  -7   9 172.535 11.2501   5
   0   7   9 150.796 11.9382   2
   0   7  -9 184.730 11.8716   9
   0   7  -9 168.706 12.3427   2
   0   7 -10 148.596 11.4309   2
   0  -7  10 149.177 10.6747   5
   0   7 -10 143.362 10.8513   9
   0   7  10 158.320 11.7616   2
   0  -7  11 2.97979 5.22400   5
   0   7  11 10.4176 5.77339   2
   0   7 -11 1.94182 6.18511   9
   0   7 -12 24.1687 7.02846   9
   0  -7  12 19.8817 6.00933   5
   0   7 -13 20.9305 7.14158   9
   0  -7  13 38.6383 6.96235   5
   0   7 -14 25.4568 7.34364   9
   0  -7  14 26.8502 7.00818   5
   0  -7  15 114.974 10.0619   5
   0   7 -15 120.935 11.0921   9
   0   7 -16 13.5426 7.09707   9
   0  -7  16 22.8706 6.98614   5
   0  -7  17 155.193 11.7333   5
   0   7 -17 174.380 13.9722   9
   0   7 -18 40.2074 8.91443   9
   0  -7  18 15.9381 6.83624   5
   0  -7  19 50.1699 8.09582   5
   0   7 -19 51.2926 9.75145   9
   0   7 -20-0.96240 7.41553   9
   0  -7  20-0.73424 6.65540   5
   0  -7  21 47.6900 8.88758   5
   0   8   0 297.590 19.6181   2
   0   8   1 1331.97 44.9260   2
   0   8  -1 1381.48 45.4723   2
   0   8   2 75.6682 12.1435   2
   0   8  -2 121.194 10.1394   9
   0   8   3 1524.55 48.9968   2
   0   8  -3 1574.39 43.5050   9
   0  -8   3 1581.11 44.7191   5
   0  -8   4 704.480 25.7754   5
   0   8  -4 664.237 24.7969   9
   0   8   4 672.709 29.1619   2
   0  -8   5 1177.33 36.2132   5
   0   8   5 1136.27 39.7257   2
   0   8  -5 1175.76 35.6579   9
   0   8  -6 74.8516 9.64785   9
   0  -8   6 65.5405 9.15849   5
   0   8  -7 617.192 23.6395   9
   0  -8   7 595.187 23.3892   5
   0  -8   8 185.699 13.0291   5
   0   8  -8 178.629 13.1453   9
   0  -8   9 519.630 21.7264   5
   0   8  -9 549.520 22.5456   9
   0   8 -10-1.45046 6.71353   9
   0  -8  10 4.88548 6.92810   5
   0  -8  11 644.612 24.7007   5
   0   8 -11 636.850 25.5450   9
   0  -8  12 447.476 19.9858   5
   0   8 -12 397.716 20.4155   9
   0  -8  13 449.904 20.5633   5
   0   8 -13 454.648 21.9722   9
   0  -8  14 29.8693 8.13497   5
   0   8 -14 44.1091 8.99471   9
   0  -8  15 438.889 20.7074   5
   0   8 -15 460.354 22.4940   9
   0   9  -5 30.0897 8.09924   9
   0   9  -6 5.92366 7.02747   9
   0   9  -7 81.6737 10.4254   9
   0   9  -8 47.8401 9.48507   9
  -1   0  33-9.12259 7.72626   7
  -1   0  32 2.93875 6.23650   7
  -1   0  31 7.38257 6.12218   7
   1   0 -31-7.39684 4.85155   4
   1   0 -30 128.194 8.03491   4
  -1   0  30 106.465 9.78256   7
   1   0 -29 2.62994 3.95964   4
  -1   0  29 4.77917 5.98042   7
  -1   0  28 318.300 14.8538   7
   1   0 -28 317.693 12.6019   4
   1   0 -27 3.90166 3.61431   4
   1   0 -26 0.68673 3.26302   4
   1   0 -25 2.68385 3.49238   4
   1   0 -24 159.542 8.16842   4
   1   0 -23-4.39315 3.57848   4
   1   0 -22 121.618 6.82184   4
  -1   0  21-4.75830 5.36157   6
   1   0 -21-0.29223 2.73169   4
  -1   0  20 1061.89 28.2855   6
   1   0 -20 974.956 26.0648   4
  -1   0  19-2.83264 4.52396   6
   1   0 -19 0.27487 2.59634   4
   1   0 -18 14.5484 3.10396   4
  -1   0  18 7.32453 4.42638   6
   1   0 -17 1.56483 2.35605   4
  -1   0  17 1.56133 3.88490   6
   1   0 -16 67.6251 5.44734   5
   1   0 -16 54.4545 4.94447   3
   1   0 -16 67.5536 4.62266   4
  -1   0  16 63.0778 5.66599   6
  -1   0  15 0.81473 3.62409   6
   1   0 -15 0.25898 3.14667   5
   1   0 -15-0.88947 2.47603   3
  -1   0  14 1816.50 39.2002   1
  -1   0  14 1804.57 42.8182   6
   1   0 -14 1835.70 42.9531   3
   1   0 -14 1877.25 42.4360   5
  -1   0  13 0.93323 3.43580   6
  -1   0  13-0.36852 1.27996   1
   1   0 -13 0.96963 2.18119   3
  -1   0  12 932.341 20.7150   1
   1   0 -12 871.021 22.7714   3
   1   0 -11-0.19155 1.89001   3
  -1   0  11-0.58330 3.30657   6
  -1   0  11 0.80277 1.44969   1
  -1   0  10 740.867 18.9608   6
  -1   0   9 0.45709 2.68206   6
   1   0  -9-0.46810 1.61279   3
   1   0  -8 547.857 13.6690   3
  -1   0   8 516.298 13.5868   6
  -1   0   7 1.05277 2.06951   6
   1   0  -7 0.74492 1.36359   3
  -1   0   6 3707.64 77.8702   6
  -1   0   6 3740.69 78.5420   8
   1   0  -5-0.15846 2.50678   6
  -1   0   5 0.65063 1.22917   8
  -1   0   4 2944.60 61.9681   8
   1   0  -4 2922.75 61.0019   6
  -1   0   3-0.53345 1.12580   8
  -1   0   2 5.77686 1.18738   8
   1   0   2 4023.29 83.4402   9
   1   0   3 0.30651 1.08772   9
   1   0   4 2769.00 58.0085   9
  -1   0  -5 2.94059 1.29609   9
   1   0   5 1.39705 1.31371   9
   1   0   5 1.78176 3.27317   6
   1   0   6 1083.99 25.6110   6
   1   0   6 1057.27 23.3008   4
  -1   0  -6 1048.65 23.4172   9
  -1   0  -7 0.47914 1.29730   9
  -1   0  -7 0.54435 2.42522   5
   1   0   7-0.08585 1.30292   4
   1   0   7 0.60502 3.14910   6
  -1   0  -8 266.817 9.23451   5
  -1   0  -8 273.550 7.75610   9
   1   0   8 278.404 7.51292   4
   1   0   8 282.134 9.89049   6
  -1   0  -9-1.10206 2.92889   5
  -1   0  -9 0.62400 1.59979   9
   1   0   9 0.62368 1.47050   4
   1   0  10 29.8745 2.41624   4
  -1   0 -10 35.0076 4.27671   5
  -1   0 -10 28.3180 2.67154   9
  -1   0 -10 28.4643 2.11363   1
  -1   0 -11-1.39340 1.35417   1
  -1   0 -11 1.44854 1.87621   9
  -1   0 -11-1.03645 3.43065   5
   1   0  11 0.24815 1.64158   4
  -1   0 -12 1505.77 32.6101   1
  -1   0 -12 1521.24 34.7826   9
   1   0  12 1518.50 33.8656   4
  -1   0 -12 1538.96 36.7858   5
  -1   0 -13 1.48343 3.30248   5
   1   0  13 2.62474 1.90750   4
   1   0  14 22.1394 2.68170   4
   1   0  14 20.4964 4.35008   6
   1   0  15 3.48258 2.13224   4
   1   0  15 3.38658 3.98805   6
   1   0  16 49.0871 5.69135   6
   1   0  17 0.75258 4.18885   6
   1   0  18 366.719 14.4549   6
   1   0  19 8.30295 4.96283   6
   1   0  20 62.4061 7.29508   6
  -1   0 -20 68.2980 5.79403   9
  -1   0 -21-1.03135 3.48470   9
  -1   0 -22 80.0868 6.38378   9
  -1   0 -23 1.50533 3.87435   9
   1   0  24 138.918 7.77559   7
  -1   0 -24 137.259 8.58050   9
  -1   0 -25-1.21826 4.22632   9
   1   0  25-1.92753 4.41671   7
   1   0  26 261.256 11.1186   7
  -1   0 -26 251.996 11.9001   9
  -1   0 -27 7.91148 4.98362   9
  -1   0 -28 489.260 18.0264   9
  -1   0 -29 5.64541 5.18086   9
  -1   0 -31-0.99847 5.40761   9
  -1   0 -32 100.169 8.98486   9
   1  -1 -33 165.622 10.7162   4
   1  -1 -32 29.8895 6.00988   4
  -1   1  32 41.3976 8.23178   7
  -1   1  31 130.498 10.7990   7
   1  -1 -31 129.042 9.09775   4
  -1   1  30 41.4139 7.37819   7
   1  -1 -30 35.5368 5.84533   4
  -1   1  29 57.4922 7.91491   7
   1   1 -29 60.3411 5.23739   4
  -1  -1  29 66.3440 9.22655   6
   1  -1 -29 53.5270 6.41270   4
  -1  -1  28-0.56570 6.91132   6
  -1   1  28-4.75546 6.30246   7
   1  -1 -28 9.63909 4.27636   4
   1   1 -28-0.87385 3.40130   4
  -1  -1  27 202.173 12.5737   6
  -1   1  27 193.946 11.6008   7
   1  -1 -27 180.188 9.96712   4
   1   1 -27 199.489 8.65773   4
   1   1 -26 122.638 6.81699   4
  -1  -1  26 115.200 9.82038   6
  -1   1  26 97.4234 8.88095   7
   1  -1 -26 112.332 8.00138   4
   1  -1 -25 284.376 12.1944   4
   1   1 -25 285.733 10.6396   4
  -1   1  25 303.168 13.8725   7
  -1  -1  25 295.717 14.2067   6
   1   1 -24 2.38563 2.93679   4
   1  -1 -24-3.41852 3.70053   4
  -1  -1  24-2.30906 5.84390   6
  -1   1  24-4.53523 5.01748   7
   1   1 -23 519.574 15.7366   4
  -1  -1  23 508.855 18.9311   6
   1  -1 -23 547.806 17.6938   4
  -1   1  23 575.088 19.1281   7
   1   1 -22 33.8983 3.91105   4
  -1  -1  22 38.1575 6.86460   6
  -1   1  22 39.0776 5.76458   7
   1  -1 -22 35.1538 4.72863   4
  -1   1  21 33.6261 5.35748   7
   1   1 -21 32.0534 3.75128   4
  -1  -1  21 35.0321 6.30045   6
   1  -1 -21 26.0572 4.08959   4
   1  -1 -20 168.627 8.28780   4
   1   1 -20 158.985 7.34380   4
  -1   1  20 173.765 9.43584   7
  -1  -1  20 167.372 9.84520   6
  -1   1  19 159.324 8.78981   7
   1  -1 -19 135.138 7.42271   4
  -1  -1  19 161.413 9.40211   6
   1   1 -19 160.839 7.04511   4
   1  -1 -18 55.7967 4.88293   4
  -1  -1  18 43.9869 6.45484   6
  -1   1  18 52.5540 5.63774   7
   1   1 -17 816.091 18.3660   2
  -1   1  17 858.315 23.9351   7
  -1  -1  17 871.319 23.8671   6
   1  -1 -17 860.694 22.9857   4
   1   1 -16 342.678 12.8928   3
   1  -1 -16 343.105 12.3651   3
   1  -1 -16 350.651 12.1865   4
   1   1 -16 343.435 12.3684   5
  -1  -1  16 365.317 13.2576   6
  -1   1  16 357.767 13.0910   7
   1  -1 -15 245.864 9.43731   4
   1   1 -15 235.627 9.77011   3
  -1   1  15 232.751 9.91911   7
  -1  -1  15 224.974 10.2013   6
   1   1 -15 240.385 9.45967   5
   1  -1 -15 231.416 9.23797   3
   1  -1 -15 225.842 6.78676   2
   1  -1 -15 230.033 10.6948   6
   1  -1 -14 136.908 4.87842   2
   1  -1 -14 130.965 6.84295   4
   1  -1 -14 155.066 7.05602   3
  -1  -1  14 142.202 7.87645   6
   1  -1 -14 143.550 8.10904   6
   1   1 -14 144.100 6.87487   5
  -1   1  14 132.768 7.12637   7
   1  -1 -13 68.8728 3.29916   2
   1  -1 -13 78.4429 4.79625   3
  -1   1  13 63.0972 4.93217   7
   1  -1 -13 70.9863 4.87295   4
   1   1 -13 71.8682 4.73892   5
   1  -1 -13 65.1044 5.81196   6
   1  -1 -12 132.115 6.41486   4
   1  -1 -12 131.962 4.83990   2
  -1   1  12 124.450 6.60228   7
   1  -1 -12 132.494 6.93782   6
   1  -1 -12 134.537 6.07356   3
   1   1 -12 148.351 6.30944   5
  -1   1  11 1679.31 39.3972   7
   1  -1 -11 1690.67 38.6763   6
   1  -1 -11 1661.40 37.1232   2
   1   1 -11 1745.64 38.3494   5
   1  -1 -10 205.352 7.15799   3
   1  -1 -10 222.262 6.83716   2
   1  -1 -10 210.193 7.88434   6
   1   1 -10 221.576 7.38558   5
   1   1  -9 837.556 20.1305   5
   1  -1  -9 875.122 20.3713   3
  -1  -1   9 843.869 20.1861   5
  -1   1   9 873.531 21.3564   7
   1  -1  -9 837.977 20.2643   1
   1  -1  -9 840.145 20.6135   6
   1  -1  -8 936.181 21.6083   1
  -1   1   8 871.380 21.2541   8
  -1  -1   8 923.543 21.0448   5
   1  -1  -8 903.874 21.1549   3
  -1   1   8 907.208 22.1532   7
   1   1  -8 883.037 21.7673   3
   1   1  -8 922.661 21.0496   5
  -1   1   7 839.609 19.4169   8
   1   1  -7 808.766 18.8911   5
   1   1  -7 820.914 19.7123   3
  -1   1   7 843.137 20.1661   7
   1  -1  -7 831.737 19.8010   1
  -1  -1   7 809.843 18.8635   5
  -1  -1   6 333.630 8.42447   5
  -1   1   6 335.080 8.91000   8
  -1   1   6 321.727 9.48655   7
   1   1  -6 314.976 9.05755   3
   1   1  -6 316.318 8.39579   5
   1  -1  -6 338.900 9.58937   1
  -1  -1   5 604.342 13.7948   5
   1  -1  -5 599.412 15.2133   1
  -1   1   5 602.158 14.3254   8
   1   1  -5 601.490 13.8436   5
   1  -1  -5 598.979 15.0437   7
  -1  -1   4 118.812 4.34763   8
   1  -1  -4 126.055 5.10484   1
  -1  -1   4 119.730 3.66146   5
   1  -1  -4 108.001 3.86654   8
   1  -1  -4 120.041 4.71224   7
   1  -1  -3 532.353 13.1822   8
   1  -1  -3 586.430 14.6389   1
  -1  -1   3 599.767 13.7509   8
   1  -1  -3 570.794 13.9321   7
  -1  -1   2 48.7922 2.46438   8
   1  -1  -2 49.3340 2.31919   8
   1  -1  -2 53.0801 2.92046   7
  -1   1   2 50.7172 2.78392   7
  -1   1   2 55.5959 3.63616   1
   1  -1  -2 58.5583 3.57974   1
   1  -1  -1 2520.90 53.2946   7
  -1   1   1 2588.01 53.2912   7
  -1   1   1 2435.84 54.3571   1
  -1  -1   1 2462.86 53.0021   8
   1  -1   0 81.6737 3.46241   7
  -1   1   0 84.2773 4.33530   1
   1  -1   1 601.249 14.1457   7
  -1   1  -1 583.467 15.2747   1
   1  -1   1 611.143 15.2432   1
  -1   1  -1 618.109 14.5444   9
   1  -1   1 593.972 13.9926   5
  -1   1  -2 127.814 5.31086   1
   1  -1   2 134.455 4.46140   5
   1  -1   2 130.740 4.87057   9
  -1   1  -2 133.970 4.78457   9
  -1   1  -3 33.4388 2.87578   1
  -1   1  -3 34.6310 2.47005   9
   1  -1   3 36.6960 2.73889   9
   1  -1   3 32.5044 2.17760   5
   1  -1   4 134.390 5.05060   9
  -1   1  -4 138.340 4.97137   9
  -1  -1  -4 123.827 3.70216   7
   1  -1   4 130.762 4.70054   5
   1   1   4 133.191 4.89726   4
   1  -1   5 443.020 11.6347   9
   1   1   5 432.184 11.3433   4
  -1   1  -5 419.687 11.4468   5
  -1  -1  -5 433.579 10.0192   7
   1  -1   5 451.578 11.6876   1
   1  -1   5 433.136 11.4196   5
   1  -1   6 22.4166 2.54492   9
  -1   1  -6 20.1095 2.60260   5
  -1  -1  -6 18.2554 1.50897   7
   1   1   6 22.1499 2.29327   4
   1  -1   6 26.6120 2.63772   1
   1  -1   6 19.5679 2.33483   5
   1  -1   7 929.967 19.9862   4
   1  -1   7 969.116 22.6436   5
   1   1   7 931.266 22.0977   4
   1   1   7 937.447 20.6036   7
   1  -1   7 979.576 22.0981   1
  -1  -1  -7 953.416 20.1040   9
  -1   1  -7 897.240 22.5152   5
   1  -1   8 183.046 6.18861   1
  -1   1  -8 181.236 6.96600   5
   1   1   8 190.400 5.29407   7
  -1  -1  -8 179.937 4.88049   9
   1   1   8 190.577 6.63810   4
   1  -1   8 179.072 4.51811   4
  -1   1  -9 138.330 5.83993   9
   1  -1   9 133.849 3.70891   4
  -1  -1  -9 138.778 5.66431   4
   1   1   9 138.048 4.49588   7
   1   1   9 141.863 5.67537   4
  -1   1  -9 142.572 6.25289   5
   1   1  10 5.24038 1.62739   7
   1  -1  10 5.19252 1.14884   4
   1  -1  10 5.17510 1.57376   2
   1   1  10 3.62377 2.05549   4
  -1  -1 -10 4.42813 2.13366   4
  -1   1 -10 5.22857 2.80813   5
  -1  -1 -10 9.92301 5.06352   6
  -1   1 -11 34.5289 3.46469   9
   1   1  11 29.8125 3.15006   4
   1   1  11 35.8053 2.55574   7
  -1  -1 -11 44.4536 6.21027   6
   1  -1  11 37.1675 2.40445   2
  -1   1 -11 35.3780 3.94475   5
   1  -1  12 131.371 4.52536   2
  -1   1 -12 127.207 6.20695   9
   1   1  12 122.075 5.82887   4
  -1  -1 -12 126.762 6.01591   4
  -1   1 -12 122.119 6.79133   5
   1   1  12 132.278 4.97480   7
  -1  -1 -12 115.677 8.57951   6
  -1   1 -13 168.839 7.63083   9
  -1   1 -13 196.110 8.71420   5
  -1  -1 -13 175.950 7.44939   4
   1   1  13 181.740 6.29020   7
   1   1  13 180.019 7.26764   4
  -1  -1 -13 180.581 10.0356   6
   1  -1  13 173.263 5.47141   2
   1  -1  14 94.6929 3.62699   2
  -1   1 -14 104.275 6.05879   9
  -1  -1 -14 97.9913 5.63164   4
   1   1  14 94.1095 5.42786   4
   1   1  14 94.4709 4.64602   7
  -1  -1 -15 1674.27 40.6809   4
  -1   1 -15 1750.39 41.6662   9
   1   1  15 1758.18 40.6180   4
   1   1  15 1742.83 39.1305   7
   1   1  16 10.6497 2.89889   7
  -1   1 -16 13.2979 3.59610   9
  -1  -1 -16 18.5010 3.37970   4
   1   1  16 15.7201 3.57433   4
   1  -1  16 24.1951 6.10231   6
  -1  -1 -17 75.5940 5.40575   4
   1   1  17 77.1066 5.55621   4
   1  -1  17 83.1749 8.00911   6
   1   1  17 76.4326 2.95889   2
  -1   1 -17 77.5038 6.04215   9
   1   1  18 142.224 7.70008   4
   1  -1  18 178.195 10.7470   6
   1   1  18 152.402 7.07017   7
  -1  -1 -18 167.323 7.87014   4
  -1   1 -18 167.744 8.77929   9
   1   1  19 8.10503 3.18728   7
  -1  -1 -19 11.8398 3.35573   4
  -1   1 -19 10.3892 4.02232   9
  -1   1 -20 416.908 15.6592   9
   1   1  20 431.560 13.6564   7
  -1  -1 -20 449.473 14.6222   4
  -1  -1 -21 124.410 7.25012   4
  -1   1 -21 115.775 8.24522   9
   1   1  21 122.593 6.94387   7
   1   1  22 183.867 8.57438   7
  -1   1 -22 196.335 10.6311   9
   1   1  23 387.047 13.3681   7
  -1   1 -23 389.811 15.6329   9
   1   1  24 38.8837 5.23879   7
  -1  -1 -24 35.9184 4.79854   9
  -1   1 -24 39.0307 6.30226   9
  -1  -1 -25 215.036 10.0430   9
   1   1  25 221.427 10.1149   7
  -1   1 -25 245.663 12.2996   9
  -1  -1 -26 117.282 7.59080   9
  -1   1 -26 117.566 9.08848   9
  -1   1 -27 18.6958 5.67901   9
  -1  -1 -27 12.7488 4.65925   9
  -1  -1 -28 123.029 8.35374   9
  -1   1 -28 149.219 10.2809   9
  -1   1 -29 29.0903 6.30504   9
   1  -1  29 32.7457 9.10447   6
  -1  -1 -29 29.1390 5.37952   9
  -1  -1 -30 4.05044 4.54069   9
  -1   1 -30-1.13083 5.55723   9
   1  -1  30 6.42476 8.09361   6
  -1   1 -31 184.724 12.2045   9
   1  -1  31 190.446 14.7957   6
   1  -1  32-3.11098 10.1815   6
  -1   1 -32 3.00292 6.24063   9
  -1   1 -33 11.7645 6.42971   9
  -1   1 -34 30.5919 7.59082   9
  -1  -2  34 13.8216 10.0700   6
   1  -2 -34 8.46492 6.12075   4
   1  -2 -33 359.471 16.7808   4
  -1  -2  33 367.735 19.7539   6
   1  -2 -32 64.3466 8.10346   4
  -1  -2  32 65.9877 11.3587   6
  -1   2  32 55.3568 9.45766   7
   1  -2 -31 302.677 15.0478   4
  -1  -2  31 323.063 17.7209   6
  -1   2  31 331.848 16.4798   7
  -1  -2  30 35.3057 9.32653   6
  -1   2  30 12.6107 6.87645   7
   1  -2 -30 22.5974 6.10348   4
  -1  -2  29 612.231 24.1319   6
   1  -2 -29 600.956 21.5180   4
  -1   2  29 625.576 23.0501   7
  -1  -2  28 324.890 17.2677   6
  -1   2  28 351.215 16.6783   7
   1  -2 -28 348.927 15.3519   4
   1   2 -27 600.049 16.6834   4
   1  -2 -27 662.461 21.8500   4
  -1   2  27 660.729 22.8673   7
  -1  -2  27 617.747 23.2139   6
  -1   2  26 3.18657 5.82581   7
   1  -2 -26 10.9721 4.86802   4
  -1  -2  26-5.03880 8.16434   6
   1   2 -26 2.63842 2.88190   4
   1  -2 -25 646.475 21.8375   4
  -1   2  25 714.099 23.4192   7
  -1  -2  25 724.321 24.4783   6
   1   2 -25 659.168 17.8237   4
   1  -2 -24 208.645 10.8776   4
  -1  -2  24 224.793 13.0665   6
  -1   2  24 186.742 11.6690   7
   1   2 -23 473.589 13.5482   4
   1  -2 -23 461.421 16.8160   4
  -1   2  23 462.838 17.7361   7
  -1  -2  23 472.445 18.9326   6
  -1   2  22 102.927 8.35115   7
  -1  -2  22 118.556 10.2716   6
   1  -2 -22 108.726 7.69179   4
  -1   2  21 1197.45 33.8715   7
   1  -2 -21 1248.66 33.1052   4
  -1  -2  21 1254.34 35.1801   6
  -1   2  20 992.867 29.5610   7
   1  -2 -20 1077.83 29.1919   4
  -1  -2  20 1068.89 31.0585   6
  -1   2  19 1849.17 47.2944   7
   1   2 -19 1903.98 41.8883   2
   1   2 -18 15.2527 2.20291   2
  -1   2  18 12.7428 4.71581   7
   1  -2 -18 10.6101 3.77197   4
   1   2 -17 2008.55 44.3581   2
  -1   2  17 1997.55 48.7384   7
   1  -2 -17 2058.66 48.5202   4
  -1   2  16 309.917 12.3139   7
   1  -2 -16 291.261 11.7152   4
   1  -2 -16 308.525 10.0632   1
   1   2 -15 2115.97 47.9643   5
   1  -2 -15 2014.79 46.2052   1
  -1   2  15 2064.54 48.7505   7
   1  -2 -15 2041.29 48.6427   4
  -1   2  14 3.59379 3.05631   7
   1   2 -14 1.01742 2.85833   5
   1  -2 -14 3.98958 2.50940   3
   1  -2 -14 3.14892 2.59730   1
  -1  -2  14 1.52713 2.67089   5
   1  -2 -13 5051.94 108.801   1
  -1   2  13 5171.77 110.343   7
  -1  -2  13 5178.61 109.278   5
   1  -2 -13 5098.17 108.837   3
   1  -2 -13 4971.91 109.746   6
   1   2 -13 5127.87 109.192   5
  -1   2  12 2166.51 50.2807   7
   1   2 -12 2203.01 49.2633   5
  -1  -2  12 2134.68 49.1792   5
   1  -2 -12 2225.40 49.3974   1
   1  -2 -12 2197.81 48.6549   2
  -1   2  12 2176.87 48.7425   8
   1  -2 -11 7666.34 160.142   1
  -1   2  11 7532.72 160.637   7
   1  -2 -11 7718.85 158.854   3
   1   2 -11 7579.24 159.571   5
  -1  -2  11 7567.23 159.564   5
   1  -2 -11 7486.71 159.365   2
  -1   2  11 7631.75 159.042   8
   1  -2 -10 78.7717 5.11774   1
  -1   2  10 80.0294 5.07745   7
   1  -2 -10 76.9092 3.96373   3
   1  -2 -10 81.0149 4.68028   2
   1   2 -10 70.1763 4.38937   5
  -1   2  10 80.4028 4.08333   8
   1  -2  -9 8766.46 183.487   3
   1  -2  -9 8839.32 185.695   1
  -1  -2   9 8771.66 184.381   5
  -1   2   9 8940.67 183.777   8
   1  -2  -9 8993.60 185.058   2
  -1   2   9 8809.23 185.554   7
   1  -2  -8 1595.38 35.5392   3
  -1   2   8 1627.17 37.6877   7
   1  -2  -8 1662.72 37.4071   2
   1  -2  -8 1644.93 38.1017   1
  -1   2   8 1596.80 35.8442   8
  -1  -2   8 1667.23 36.5852   5
   1  -2  -7 14649.7 303.410   1
  -1   2   7 14624.3 300.879   8
  -1  -2   7 14585.6 301.612   5
   1  -2  -7 14590.5 302.669   2
  -1   2   6 546.330 13.4176   8
  -1  -2   6 541.932 13.9629   5
   1  -2  -6 577.826 15.4542   2
   1  -2  -6 555.478 15.1621   7
   1   2  -6 556.749 14.4054   3
   1   2  -5 9129.98 192.073   3
   1  -2  -5 9403.76 191.029   8
   1  -2  -5 9357.56 193.127   7
   1  -2  -5 9051.22 194.177   4
  -1  -2   5 9224.44 191.944   5
   1  -2  -4 1080.13 23.7226   8
   1   2  -4 1048.70 24.4461   3
   1  -2  -4 1120.48 26.6718   4
   1  -2  -4 1125.02 25.8977   7
  -1  -2   4 1046.92 24.5932   8
   1  -2  -3 11633.5 238.566   7
   1  -2  -3 11707.8 236.542   8
  -1  -2   3 11623.0 237.324   8
   1  -2  -2 409.259 12.1527   2
   1  -2  -2 398.642 11.3656   7
   1  -2  -2 405.090 11.7361   4
  -1  -2   2 376.097 10.0014   8
  -1  -2   1 5693.34 118.036   8
   1  -2  -1 5789.07 119.569   7
   1  -2  -1 5546.23 119.652   4
   1  -2   0 2619.99 56.0750   4
  -1   2   0 2559.45 56.0658   9
   1  -2   0 2526.03 56.2109   7
   1   2   0 2594.89 54.4693   8
   1  -2   1 3530.72 75.4207   7
  -1   2  -1 3486.56 75.2899   9
   1   2   1 3574.93 73.5429   8
   1  -2   1 3569.15 75.4195   9
   1  -2   1 3472.92 74.8251   4
   1  -2   1 3416.21 76.0962   2
   1   2   2 1258.42 29.6867   4
  -1   2  -2 1283.18 29.9044   9
   1   2   2 1302.52 27.7833   9
   1  -2   2 1316.34 30.6817   2
   1   2   2 1256.74 28.0296   8
   1  -2   2 1356.08 28.9737   4
   1  -2   3 174.193 5.17009   4
  -1   2  -3 156.272 6.12675   9
   1  -2   3 156.625 5.86148   5
   1   2   3 145.914 5.95170   4
   1   2   3 147.419 4.21611   9
   1   2   4 1316.87 30.3660   4
   1  -2   4 1344.32 28.4530   4
   1  -2   4 1317.98 30.1725   5
   1   2   4 1273.86 27.5410   9
  -1   2  -4 1332.51 30.6020   9
   1  -2   4 1398.21 31.1375   2
  -1  -2  -5 5463.56 114.506   7
   1  -2   5 5609.44 116.212   2
   1   2   5 5447.24 115.733   4
   1  -2   5 5463.65 113.235   4
  -1   2  -6 326.181 10.2786   5
  -1  -2  -6 319.847 9.05126   7
   1  -2   6 328.509 7.53268   4
   1  -2   6 330.218 10.3202   2
   1   2   6 328.149 10.2114   4
  -1   2  -6 320.683 10.3539   9
   1   2   7 4162.50 90.9393   4
   1  -2   7 4238.37 91.3052   1
  -1  -2  -7 4186.76 89.4012   7
   1  -2   7 4300.35 90.7427   2
  -1   2  -7 4267.22 91.3326   9
  -1   2  -7 4367.67 91.1317   5
   1  -2   8 1291.46 30.9371   1
   1   2   8 1327.81 31.0284   4
   1  -2   8 1328.05 30.4127   2
  -1  -2  -8 1280.50 29.1992   7
  -1   2  -8 1275.54 30.9354   5
  -1   2  -9 3318.37 73.5458   5
   1  -2   9 3360.72 72.6581   2
   1  -2   9 3385.72 73.2868   1
   1   2   9 3387.12 73.5059   4
  -1  -2  -9 3381.62 71.6939   7
  -1  -2 -10 668.982 16.9486   7
   1  -2  10 709.401 18.4098   1
   1   2  10 669.306 18.6178   4
  -1   2 -10 715.077 19.1267   5
   1  -2  10 704.855 17.7829   2
  -1  -2 -11 5256.69 109.385   4
   1  -2  11 5063.25 107.723   1
  -1   2 -11 5001.51 108.948   5
   1  -2  11 5038.31 107.075   2
   1   2  11 4975.70 108.655   4
   1   2  11 5057.01 106.604   7
   1   2  12 3605.07 80.5982   4
   1  -2  12 3627.54 79.2441   1
   1   2  12 3704.84 78.4772   7
   1  -2  12 3624.76 78.6324   2
  -1  -2 -12 3758.23 81.2468   4
   1  -2  12 3730.01 80.9955   5
  -1   2 -13 6761.96 144.761   9
   1   2  13 6895.55 141.756   7
   1  -2  13 6709.79 142.238   1
  -1  -2 -13 6713.83 144.553   4
   1  -2  13 6809.65 144.546   5
   1   2  13 6597.57 143.974   4
   1   2  14 124.448 5.89613   7
   1  -2  14 110.839 6.90495   5
  -1  -2 -14 128.091 7.42563   4
   1   2  14 122.286 6.66103   3
  -1   2 -14 123.083 7.55567   9
   1  -2  14 122.714 5.68150   1
  -1   2 -15 5394.83 113.891   9
   1  -2  15 5180.43 113.196   5
  -1  -2 -15 5063.25 112.848   4
   1  -2  15 5143.61 109.738   1
  -1  -2 -16 491.201 16.8398   4
   1   2  16 507.339 14.7550   7
   1   2  16 552.945 14.1041   2
   1   2  16 526.925 16.2555   3
  -1   2 -16 471.642 17.2533   9
  -1   2 -17 1743.04 44.9663   9
   1   2  17 1791.75 41.4865   7
  -1  -2 -17 1863.78 44.3891   4
   1   2  17 1800.20 40.1989   2
   1   2  18 62.6227 5.04067   7
  -1   2 -18 53.1141 6.52870   9
  -1  -2 -18 52.0500 5.90384   4
   1   2  18 59.0025 3.72447   2
   1   2  19 2242.65 51.2130   7
  -1  -2 -19 2312.27 53.9118   4
  -1   2 -19 2194.70 55.1296   9
   1   2  19 2227.17 48.9216   2
   1   2  20 1085.20 28.4455   7
  -1   2 -20 1107.31 32.3430   9
  -1  -2 -20 1174.57 31.0460   4
  -1  -2 -21 1838.02 45.2743   4
   1   2  21 1788.08 43.0202   7
  -1   2 -21 1828.32 47.2291   9
   1   2  22 10.7302 4.69277   7
  -1  -2 -22 10.2407 5.08882   4
  -1   2 -22 15.0940 6.00192   9
  -1  -2 -23 1695.38 42.9773   4
   1   2  23 1636.32 40.8821   7
  -1   2 -23 1762.10 45.5456   9
  -1  -2 -24 119.298 6.91700   9
   1   2  24 124.650 7.92262   7
  -1   2 -24 108.689 9.66633   9
   1   2  25 222.260 10.2724   7
  -1  -2 -25 224.398 9.19392   9
  -1   2 -25 227.587 12.9893   9
  -1  -2 -26 7.72859 3.94152   9
  -1   2 -26 21.8089 6.23538   9
  -1  -2 -27 403.187 14.0860   9
  -1   2 -27 477.788 19.3252   9
   1  -2  27 435.960 20.6266   6
   1  -2  28 286.073 17.3713   6
  -1   2 -28 262.154 14.9899   9
   1  -2  29 641.761 25.9298   6
  -1   2 -29 604.308 23.5287   9
  -1   2 -30 11.2186 6.66242   9
   1  -2  30 24.5110 10.6693   6
  -1   2 -31 272.184 15.5014   9
   1  -2  31 281.699 18.3399   6
  -1   2 -32 33.4787 7.70438   9
   1  -2  32 53.4177 11.5502   6
  -1   2 -33 33.6250 8.22632   9
  -1   2 -34 17.6306 8.19426   9
   1  -3 -34 102.047 10.3510   4
  -1  -3  33 287.590 18.2794   6
   1  -3 -33 262.887 14.9880   4
   1  -3 -32 99.6762 9.81179   4
   1   3 -32 98.0388 11.6722   9
  -1  -3  32 96.1580 13.3464   6
   1   3 -31 8.59045 7.01145   9
  -1  -3  31 20.7966 10.0662   6
  -1   3  31 12.6303 7.45771   7
   1  -3 -31 3.85039 5.90351   4
  -1   3  30 13.7161 7.06215   7
  -1  -3  30 9.37404 9.89546   6
   1  -3 -30 13.0837 6.02020   4
  -1   3  29 112.531 10.8096   7
   1  -3 -29 106.454 9.38736   4
  -1  -3  29 106.556 12.6194   6
   1  -3 -28 22.6049 5.87802   4
  -1   3  28 31.2238 7.92867   7
  -1  -3  28 24.6187 10.2598   6
  -1  -3  27 36.7160 10.3215   6
   1  -3 -27 19.1103 5.60817   4
  -1   3  27 26.1892 7.31883   7
  -1  -3  26 42.9208 10.4861   6
  -1   3  26 41.4901 7.56939   7
   1  -3 -26 42.0387 6.41515   4
  -1   3  25 227.238 13.2895   7
   1  -3 -25 250.464 12.7606   4
  -1  -3  25 216.403 15.4487   6
  -1  -3  24 23.3873 9.52126   6
  -1   3  24 11.1504 6.15131   7
   1  -3 -24 23.6833 5.39934   4
   1   3 -24 18.8004 2.53081   4
   1   3 -23 10.4298 2.27006   4
  -1   3  23 5.92546 5.34475   7
   1  -3 -23 10.9920 4.96054   4
   1   3 -22 24.3134 2.85787   4
  -1   3  22 19.7203 5.62072   7
   1  -3 -22 30.5589 5.46593   4
   1  -3 -21 130.819 8.65488   4
   1   3 -21 114.048 5.18703   4
  -1   3  21 114.340 8.95701   7
  -1   3  20 10.3558 4.63753   7
   1   3 -20 10.4269 2.81621   2
   1  -3 -20 11.8077 4.19084   4
   1   3 -19 0.22465 2.34810   2
  -1   3  19 1.34140 4.16148   7
   1  -3 -19-2.19956 3.93048   4
   1   3 -18 377.937 12.3084   2
   1  -3 -18 407.278 15.3915   4
   1  -3 -18 412.542 13.8333   1
  -1  -3  18 415.619 15.0008   5
  -1   3  18 418.488 13.7276   8
  -1   3  18 440.797 15.8470   7
   1  -3 -17 100.687 6.70401   1
  -1   3  17 96.6892 7.39961   7
  -1   3  17 105.292 6.10850   8
   1   3 -17 94.3628 5.41210   2
  -1  -3  17 104.897 7.15291   5
   1   3 -16 194.415 7.86296   2
  -1   3  16 186.499 7.92792   8
  -1   3  16 182.308 9.42490   7
   1  -3 -16 206.730 9.13280   1
  -1  -3  16 180.165 8.98233   5
  -1  -3  15 7.07755 3.43685   5
   1   3 -15 5.46649 2.59565   2
  -1   3  15 6.62480 2.35244   8
   1  -3 -15 6.08230 3.39593   1
  -1   3  15 6.47077 3.41750   7
  -1   3  14 41.7889 3.36125   8
  -1   3  14 49.7676 4.98300   7
   1  -3 -14 47.2866 5.05567   1
  -1  -3  14 49.7307 4.59005   5
   1  -3 -13 372.129 13.9147   4
   1  -3 -13 381.961 13.3580   1
  -1   3  13 357.216 10.8085   8
  -1   3  13 358.809 13.0127   7
  -1  -3  13 356.866 12.2444   5
  -1   3  12 18.8900 3.62670   7
   1  -3 -12 32.7469 4.48572   1
  -1  -3  12 17.8361 3.17717   5
  -1   3  12 23.0341 2.44205   8
   1  -3 -12 25.6273 4.01699   4
  -1   3  11 169.830 5.90310   8
   1  -3 -11 163.637 8.31475   4
   1  -3 -11 168.306 6.12038   3
  -1  -3  11 145.938 6.93599   5
   1   3 -11 151.760 7.77501   3
  -1   3  11 153.459 7.63658   7
   1   3 -10 38.7229 4.33393   3
  -1   3  10 43.7159 2.74954   8
   1  -3 -10 45.1733 3.00305   3
  -1   3  10 40.9372 4.26971   7
   1  -3 -10 51.1690 4.76887   4
  -1  -3  10 43.9712 3.72071   5
   1  -3  -9 771.576 17.9543   3
  -1   3   9 749.775 18.1332   8
   1   3  -9 772.703 21.1114   3
  -1   3   9 773.453 21.0193   7
   1  -3  -9 788.913 22.1304   4
  -1  -3   9 774.937 20.1026   5
   1  -3  -8 2.84362 2.89591   2
   1   3  -8 5.08588 2.60190   3
   1  -3  -8 4.50481 2.53481   9
  -1   3   8 4.99461 2.65163   7
   1  -3  -8 4.97066 1.48861   3
  -1  -3   8 4.59068 2.05063   5
   1  -3  -8 3.79661 2.74039   4
  -1   3   7 13.8603 2.96344   7
   1  -3  -7 12.3488 3.19425   2
   1  -3  -7 9.98203 2.70466   9
  -1  -3   7 8.06839 2.19208   5
   1  -3  -7 9.72807 1.35591   3
   1  -3  -7 10.8313 2.94925   4
   1  -3  -6 203.903 8.78516   4
   1   3  -6 223.753 7.90578   3
  -1  -3   6 220.553 7.85546   5
   1  -3  -6 212.607 7.92533   9
   1  -3  -6 218.954 9.11572   2
   1  -3  -5 711.427 20.1878   4
  -1  -3   5 701.001 18.2058   8
   1   3  -5 788.265 18.7182   3
   1  -3  -5 748.129 19.2207   9
   1  -3  -5 737.428 20.1252   7
  -1  -3   4 133.670 5.25572   8
   1  -3  -4 136.365 4.14571   8
   1   3  -4 150.643 5.57646   3
   1  -3  -4 132.349 6.78022   7
   1  -3  -4 145.869 6.84915   4
   1  -3  -4 140.751 6.21293   9
   1   3  -4 133.948 5.81545   4
   1   3  -3 921.446 20.5830   3
  -1  -3   3 863.089 20.4855   8
   1   3  -3 883.433 21.6741   4
   1  -3  -3 894.639 22.1250   9
   1  -3  -3 896.456 22.6072   4
   1  -3  -3 852.322 22.7093   7
   1  -3  -3 827.255 19.3237   8
   1  -3  -2 18.0364 3.18079   9
   1   3  -2 25.0899 3.37065   4
   1  -3  -2 19.5377 3.78218   7
   1   3  -2 33.5164 2.64294   3
  -1  -3   2 16.9400 1.92707   8
   1   3  -2 24.7190 2.83480   9
   1   3  -1 1472.15 33.5182   9
   1   3  -1 1468.75 34.2920   4
   1  -3  -1 1473.88 34.7319   9
   1  -3  -1 1519.54 35.4614   7
  -1   3   1 1468.86 34.4876   9
  -1  -3   1 1430.72 32.4219   8
   1   3  -1 1534.87 32.3639   3
   1  -3   0 113.781 5.80109   9
  -1   3   0 107.444 5.44954   9
   1  -3   0 120.044 6.28030   7
   1   3   0 110.445 4.65550   9
   1  -3   0 111.983 5.26938   4
   1   3   0 114.019 5.61229   4
   1   3   1 320.918 9.04660   9
  -1   3  -1 317.675 10.4347   9
   1  -3   1 315.486 9.58648   4
  -1   3  -2 81.6281 4.84291   9
   1  -3   2 86.1190 4.02911   4
   1   3   2 84.7649 3.73712   9
   1  -3   3 290.689 8.36083   4
   1   3   3 293.830 7.23358   8
  -1   3  -3 273.099 9.78927   9
   1   3   3 285.335 7.93301   9
   1  -3   3 283.147 10.8488   2
   1   3   4 116.759 3.61036   8
   1   3   4 112.223 4.00034   9
   1  -3   4 115.249 4.35020   4
   1  -3   4 117.176 6.52987   2
  -1   3  -4 120.556 5.97355   9
  -1  -3  -5 1115.77 26.3568   7
   1   3   5 1083.12 23.8188   8
  -1   3  -5 1091.92 27.2974   9
   1  -3   5 1112.25 28.0287   2
   1  -3   5 1069.81 24.3859   4
   1   3   5 1097.93 27.2258   4
  -1   3  -6 224.832 9.02604   9
   1  -3   6 233.623 6.58578   4
   1   3   6 256.412 9.41578   4
   1  -3   6 230.934 9.44413   2
  -1  -3  -6 240.961 8.29347   7
  -1   3  -7 659.113 18.8215   9
  -1  -3  -7 641.783 17.2912   7
   1   3   7 682.737 18.7313   4
   1  -3   7 684.578 18.9642   2
  -1   3  -8 222.992 9.16901   9
  -1  -3  -8 223.848 8.12230   7
  -1  -3  -8 223.995 8.98949   4
   1  -3   9 303.003 10.7119   5
  -1  -3  -9 301.972 9.92894   7
  -1   3  -9 300.569 11.2655   9
  -1  -3  -9 316.381 11.3788   4
   1  -3  10 3.59132 2.10131   5
  -1  -3 -10 4.94858 2.49645   7
  -1   3 -10 10.7963 3.16182   9
   1  -3  11 3.83167 2.22317   5
  -1  -3 -11 5.90986 2.60849   7
  -1   3 -11 4.37772 2.91540   9
   1   3  11 2.32585 2.18907   3
   1   3  12 474.296 13.3436   3
  -1  -3 -12 480.035 13.8846   7
   1  -3  12 463.879 14.7786   1
   1  -3  12 479.920 15.2921   5
  -1  -3 -13 817.667 20.8884   7
   1  -3  13 813.611 22.7963   5
  -1  -3 -13 781.430 17.2162   9
   1  -3  13 784.233 21.7932   1
   1   3  13 855.729 20.6776   3
  -1  -3 -14 23.6687 1.65186   9
   1   3  14 32.9823 3.81562   2
   1  -3  14 29.9426 4.17458   1
  -1  -3 -14 24.8208 4.63711   4
   1   3  14 24.6964 3.76556   3
   1  -3  14 32.5204 4.49007   5
   1  -3  15 242.090 9.60290   1
  -1  -3 -15 250.865 11.1796   4
   1   3  15 237.023 9.12980   2
   1   3  15 246.715 9.06404   3
  -1  -3 -15 220.101 6.05749   9
   1  -3  15 233.567 10.5814   5
   1  -3  16 120.585 6.79472   1
   1   3  16 118.654 6.46706   3
   1   3  16 123.070 6.39518   2
  -1  -3 -16 131.177 8.23916   4
   1  -3  17 363.114 12.3569   1
  -1   3 -17 359.901 15.1439   9
   1   3  17 341.667 11.9485   3
  -1  -3 -17 357.260 14.3749   4
   1   3  17 344.018 11.7406   2
   1  -3  18 249.519 9.75389   1
   1   3  18 252.381 9.34924   2
  -1  -3 -18 251.097 11.9537   4
  -1   3 -18 249.948 12.6415   9
  -1   3 -19 29.7004 6.14728   9
   1   3  19 18.4652 3.23655   2
  -1  -3 -19 15.5986 4.78470   4
   1  -3  19 18.0125 3.94513   1
  -1   3 -20 692.967 24.5008   9
  -1  -3 -20 728.347 23.2529   4
   1   3  20 731.729 19.5385   2
   1   3  20 730.061 20.8790   7
  -1   3 -21 230.672 13.2118   9
   1   3  21 236.599 10.4888   7
  -1  -3 -21 244.350 12.2837   4
  -1  -3 -22-1.47504 4.57073   4
   1   3  22 9.28747 4.26018   7
  -1   3 -22 6.79160 5.79854   9
   1   3  23 145.254 8.54098   7
  -1   3 -23 154.974 11.5620   9
  -1  -3 -23 152.250 6.20991   9
  -1  -3 -24 29.8089 3.47282   9
   1   3  24 27.1829 5.39575   7
  -1   3 -24 36.1306 7.48697   9
  -1   3 -25 201.625 13.3993   9
   1  -3  25 190.696 15.8446   6
   1  -3  26 178.532 16.0117   6
  -1   3 -26 181.572 12.9249   9
   1  -3  27-4.13305 10.6026   6
   1  -3  28 97.9056 13.7897   6
  -1   3 -28 70.4107 9.69940   9
  -1   3 -29 121.809 11.3711   9
   1  -3  29 104.882 14.0335   6
  -1   3 -30 4.62117 6.90875   9
   1  -3  30 0.85119 11.6566   6
  -1   3 -31 30.7721 8.62884   9
   1  -3  31 16.5595 11.5523   6
  -1   3 -32 29.8349 8.62377   9
  -1  -4  31 32.9298 12.1120   6
   1  -4 -31 30.5411 7.69995   4
  -1  -4  30 38.8193 12.1587   6
   1   4 -30 18.6187 8.37055   9
   1  -4 -30 25.3807 7.38125   4
   1  -4 -29 1.37181 5.98970   4
   1   4 -29-1.65246 7.30180   9
  -1   4  29-7.52797 7.28237   7
  -1   4  28 46.1478 8.32698   7
   1  -4 -28 53.2481 7.90322   4
   1   4 -28 54.5696 9.09672   9
  -1  -4  28 64.3846 13.1664   6
   1  -4 -27 41.5016 7.38211   4
  -1   4  27 43.1486 7.92877   7
   1   4 -27 52.7960 9.44193   9
  -1  -4  27 50.2181 12.1414   6
  -1   4  26 157.011 11.7932   7
   1  -4 -26 157.412 11.3521   4
   1  -4 -25 12.7292 5.95980   4
  -1   4  25 22.3555 6.78667   7
  -1   4  24 0.60303 5.96951   7
   1  -4 -24 4.71442 4.93072   4
  -1   4  23 11.5999 5.87438   7
   1  -4 -23 14.4075 5.36071   4
  -1   4  22 75.1259 8.02924   7
   1  -4 -22 65.8391 7.51654   4
   1   4 -21 2.47020 3.27138   2
  -1   4  21-0.53246 5.23335   7
  -1  -4  21 8.44938 4.77606   5
   1  -4 -21-1.09857 4.48881   4
   1   4 -20 0.94528 3.11821   2
  -1  -4  20 1.41623 4.74334   5
  -1   4  20 5.09377 4.80497   7
   1   4 -20-1.41422 2.14966   4
   1  -4 -20 6.44616 4.55717   4
  -1   4  19 281.633 13.3352   7
   1   4 -19 273.979 10.8157   2
   1   4 -19 279.141 8.53623   4
  -1   4  19 261.485 10.2574   8
  -1  -4  19 289.874 13.1114   5
  -1   4  18 279.790 13.0055   7
   1   4 -18 263.894 10.7324   2
   1   4 -18 267.006 8.52864   4
  -1   4  18 263.165 9.69769   8
  -1  -4  18 274.929 12.3497   5
  -1  -4  17-1.57884 3.88486   5
  -1   4  17-0.44946 4.24450   7
   1   4 -17 0.98007 3.03581   2
  -1   4  17 2.89093 2.21498   8
   1   4 -17 2.85417 2.29155   4
  -1   4  16 179.397 7.08038   8
  -1   4  16 185.989 10.1037   7
   1   4 -16 181.715 6.99819   4
  -1  -4  16 188.893 9.53677   5
   1   4 -16 184.171 8.86165   2
  -1   4  15 184.303 6.85717   8
  -1   4  15 198.548 10.2397   7
   1  -4 -15 206.288 10.8691   4
   1   4 -15 174.096 7.11382   4
   1   4 -15 190.222 9.01279   2
  -1  -4  15 199.793 9.52823   5
  -1  -4  14 24.7902 3.92835   5
   1  -4 -14 29.4160 4.94559   4
   1  -4 -14 36.0451 4.24531   9
  -1   4  14 26.7898 2.55745   8
   1   4 -14 24.8612 4.06648   2
  -1   4  14 28.7765 4.74460   7
   1   4 -14 19.8586 3.00672   4
   1  -4 -13 14.3531 3.38653   9
  -1  -4  13 16.7334 3.56756   5
  -1   4  13 15.0610 1.96526   8
   1   4 -13 19.3016 3.96688   2
   1   4 -13 18.2373 3.00533   4
  -1   4  13 16.2111 4.19970   7
   1  -4 -13 9.98367 3.55978   4
   1   4 -12 40.2863 4.67052   2
  -1  -4  12 35.5203 4.23280   5
   1  -4 -12 37.8836 4.24800   9
  -1   4  12 41.7436 5.12576   7
   1  -4 -12 33.8852 4.85653   4
   1   4 -12 38.9166 3.71122   4
  -1  -4  11 109.627 6.62865   5
   1   4 -11 110.216 5.72499   4
   1  -4 -11 124.130 7.98178   4
   1   4 -11 127.019 7.54918   2
   1  -4 -11 110.896 6.25792   9
   1   4 -10 99.5621 6.90846   9
   1  -4 -10 90.7105 5.70842   9
  -1  -4  10 111.658 6.33629   5
   1   4 -10 106.068 5.47340   4
   1  -4 -10 96.8766 7.11411   4
   1  -4  -9 33.0766 3.96728   9
   1   4  -9 31.1953 4.47396   9
  -1  -4   9 29.3132 3.59804   5
   1   4  -9 23.7500 3.26496   4
   1  -4  -9 28.9829 4.51852   4
   1   4  -8 671.727 20.1352   9
  -1  -4   8 680.708 19.1506   5
   1   4  -8 720.013 18.4203   4
   1  -4  -8 627.347 20.4109   4
   1  -4  -8 664.147 18.7227   9
  -1  -4   7 150.664 7.26881   5
   1  -4  -7 147.858 8.12299   4
   1   4  -7 145.457 7.71199   9
   1   4  -7 150.310 6.86007   4
   1  -4  -7 152.752 7.18576   9
   1  -4  -6 617.050 18.7400   4
   1   4  -6 635.382 17.1248   4
   1  -4  -6 613.898 17.3227   9
  -1  -4   6 584.286 16.0028   8
   1   4  -6 601.430 17.9619   9
   1  -4  -5 19.9155 3.55899   9
  -1  -4   5 14.7739 2.21878   8
   1   4  -5 16.1963 3.31870   9
   1   4  -5 19.0908 3.24197   4
   1  -4  -5 21.0603 3.81869   4
   1   4  -4 84.8905 5.34766   9
   1  -4  -4 97.1983 5.94980   4
  -1  -4   4 90.0069 4.30673   8
   1   4  -4 104.224 5.59959   4
   1  -4  -4 93.0792 5.52917   9
   1  -4  -3 28.8756 3.75022   9
   1   4  -3 31.2829 3.45516   9
  -1  -4   3 28.8792 2.45550   8
   1   4  -3 29.6829 3.00439   3
   1  -4  -3 22.9639 1.43320   8
   1   4  -3 25.5673 3.43727   4
   1  -4  -3 32.1468 3.61397   4
   1   4  -2 130.661 5.48989   3
   1   4  -2 140.380 6.41912   9
  -1  -4   2 137.448 4.96048   8
   1   4  -2 145.395 6.84428   4
   1  -4  -2 130.756 6.95624   9
   1  -4  -2 129.959 6.48039   4
   1   4  -1 190.239 7.48428   9
   1   4  -1 197.343 6.49622   3
  -1   4   1 173.841 7.82441   9
  -1  -4   1 189.811 5.86591   8
   1   4  -1 180.766 7.96105   4
   1  -4  -1 191.552 7.70842   4
   1  -4  -1 176.678 8.10494   9
   1  -4   0 532.208 16.1791   9
   1   4   0 519.460 13.2381   3
   1   4   0 556.975 14.9806   9
  -1   4   0 537.194 16.0427   9
   1  -4   0 535.628 15.1547   4
   1   4   0 529.449 15.9117   4
   1  -4   1 591.476 15.8486   4
   1   4   1 561.050 13.5986   3
  -1   4  -1 590.855 17.0771   9
   1   4   2 769.911 19.2316   9
  -1   4  -2 773.912 21.2973   9
   1  -4   2 766.623 19.6014   4
  -1   4  -3 10.5203 3.24848   9
   1   4   3 9.63918 2.37074   9
  -1   4  -4 270.575 10.4518   9
   1  -4   4 258.285 9.95858   5
   1   4   4 262.099 8.12310   9
   1  -4   4 262.573 8.53966   4
   1  -4   5 177.335 7.98280   5
  -1   4  -5 168.666 8.20501   9
  -1  -4  -5 169.634 7.95653   7
   1  -4   5 171.359 6.28594   4
   1  -4   6 296.922 10.8632   5
  -1  -4  -6 269.461 10.2505   7
  -1   4  -6 278.387 11.0113   9
  -1  -4  -7 100.762 6.06273   7
   1  -4   7 105.530 6.13999   5
  -1   4  -7 117.425 6.94807   9
   1  -4   7 99.5959 6.05315   3
   1   4   8 74.3356 2.64257   3
   1   4   8 56.2638 2.32090   8
   1  -4   8 75.9313 5.41715   5
   1  -4   8 70.0228 5.52557   3
  -1   4  -8 83.6514 5.94722   9
   1  -4   9 181.101 8.66236   5
   1   4   9 192.930 5.54940   3
   1  -4   9 187.708 9.01897   3
  -1   4  -9 203.900 9.65568   9
  -1   4 -10 808.859 23.4331   9
   1   4  10 772.270 18.0516   3
   1  -4  10 804.011 22.5394   5
  -1  -4 -11 42.4977 5.25646   4
   1   4  11 42.9357 4.96404   2
  -1   4 -11 50.4686 5.66270   9
   1   4  11 37.6668 2.96183   3
   1  -4  11 43.9968 4.74340   5
   1  -4  12 123.443 7.28694   5
   1   4  12 119.979 4.96292   3
  -1   4 -12 131.941 8.41023   9
   1   4  12 107.086 7.00769   2
  -1  -4 -12 120.796 7.96137   4
   1  -4  13 197.427 9.68089   5
   1   4  13 203.384 7.09560   3
  -1   4 -13 218.817 11.0592   9
   1   4  13 195.919 9.34134   2
   1   4  14 143.766 6.11823   3
  -1   4 -14 147.894 9.49788   9
   1   4  14 139.727 7.92622   2
   1   4  15 18.1622 4.01247   2
   1   4  15 16.2180 3.00178   3
   1   4  16 173.239 7.35328   3
   1   4  16 172.783 8.78150   2
   1   4  17 42.1661 4.83988   2
   1   4  17 41.9998 4.36927   3
  -1  -4 -17 40.8631 6.00604   4
  -1  -4 -18 132.199 9.37988   4
   1   4  18 133.306 6.86022   3
   1   4  18 130.340 7.61014   2
   1   4  19 104.030 6.91533   2
  -1  -4 -19 109.387 8.97453   4
   1   4  20 222.251 9.90325   2
  -1  -4 -20 209.392 11.9232   4
  -1   4 -20 200.543 13.3347   9
  -1   4 -21 57.5991 8.30222   9
   1   4  21 45.4328 5.12910   2
  -1   4 -22 16.1539 6.52051   9
  -1   4 -23-3.02565 6.21379   9
  -1   4 -24 26.4447 7.65611   9
  -1   4 -25 6.37668 7.28536   9
  -1   4 -26 196.907 14.6054   9
  -1   4 -27 20.8792 8.04915   9
  -1   4 -28 31.5569 9.00363   9
   1  -4  28 6.73575 12.5473   6
  -1   4 -29 179.666 14.7637   9
   1  -4  29 184.777 18.2688   6
  -1   4 -30 72.1635 10.8106   9
   1  -5 -28 93.8110 10.1948   4
   1  -5 -27 23.6021 7.33019   4
   1  -5 -26-0.71821 5.99317   4
   1   5 -25 76.2023 9.93422   9
   1  -5 -25 47.2142 7.69812   4
   1   5 -24 10.5669 6.99884   9
   1  -5 -24-3.43826 5.81596   4
  -1  -5  23 121.129 10.3539   5
   1  -5 -23 133.518 10.7390   4
   1   5 -23 115.072 11.9294   9
   1   5 -22 133.935 11.8734   9
  -1  -5  22 124.508 10.3798   5
   1   5 -21 153.627 12.5574   9
   1   5 -21 186.550 9.81335   2
  -1  -5  21 187.016 11.6265   5
  -1  -5  20 69.9677 7.99213   5
   1   5 -20 90.5724 7.11814   2
   1   5 -20 76.9031 9.45531   9
   1   5 -19 225.580 10.7643   2
   1   5 -19 180.918 12.7090   9
  -1  -5  19 197.415 11.4274   5
   1   5 -18 9.60724 5.68074   9
  -1  -5  18 4.29250 4.58385   5
   1   5 -18 3.81736 3.69583   2
   1  -5 -18 6.03095 4.80185   4
   1   5 -17 3.90962 5.22324   9
   1   5 -17 4.32269 3.93289   2
  -1  -5  17-2.76678 4.67187   5
   1  -5 -17-1.77679 4.68387   4
   1  -5 -16 5.23353 4.72436   4
  -1  -5  16 0.87863 4.02343   5
   1   5 -16-3.03381 4.00586   2
   1   5 -16-5.55964 5.51535   9
   1   5 -16-0.39315 2.75868   4
  -1  -5  15 332.032 13.6545   5
   1   5 -15 306.508 15.1460   9
   1   5 -15 332.079 10.5716   4
   1  -5 -15 288.540 14.4911   4
   1   5 -15 309.622 13.2680   2
   1   5 -14 79.7797 5.31219   4
   1  -5 -14 74.5066 7.61552   4
   1   5 -14 74.0047 8.01877   9
  -1  -5  14 72.4201 6.44823   5
   1   5 -14 66.8122 6.56336   2
   1  -5 -13 335.332 14.9197   4
  -1  -5  13 318.765 13.1023   5
   1   5 -13 326.806 11.2143   4
   1   5 -13 330.185 14.0919   2
   1   5 -13 336.800 15.0259   9
   1   5 -12 443.839 17.3857   9
   1   5 -12 444.367 14.0107   4
   1  -5 -12 443.621 17.6890   4
  -1  -5  12 441.591 15.8013   5
   1   5 -12 435.698 16.7358   2
   1   5 -11 77.1094 7.25099   9
  -1  -5  11 90.3390 6.60270   5
   1   5 -11 75.0334 6.99422   2
   1  -5 -11 79.9928 7.42510   4
   1   5 -11 70.0723 5.47068   4
   1   5 -10 2.36498 3.74456   2
   1   5 -10 2.84549 3.15429   4
   1   5 -10 7.91132 4.11389   9
  -1  -5  10 5.22943 3.15362   5
   1  -5 -10 3.90527 4.24490   4
   1   5  -9 28.2997 5.11833   9
   1   5  -9 31.8189 5.18262   2
  -1  -5   9 24.1612 4.27401   5
   1  -5  -9 30.2833 4.91818   4
   1   5  -9 26.5300 3.98871   4
   1   5  -8 62.8487 6.04239   9
  -1  -5   8 63.1470 5.45913   5
  -1  -5   8 62.0440 4.51634   8
   1  -5  -8 64.6682 6.31584   4
   1   5  -8 56.0216 5.15624   4
   1   5  -8 71.1968 6.85389   2
  -1  -5   7 5.14352 2.29417   8
   1   5  -7 3.00434 3.71415   2
   1  -5  -7 3.35464 3.82917   4
   1   5  -7 7.15952 3.66334   9
  -1  -5   7 3.56146 3.04433   5
   1  -5  -6 142.228 8.27327   4
  -1  -5   6 121.787 5.81740   8
   1   5  -6 135.920 7.92292   9
   1   5  -6 121.116 8.85083   2
   1  -5  -5 539.785 17.8033   4
   1   5  -5 552.664 17.5027   9
  -1  -5   5 544.429 14.8900   8
  -1  -5   4 352.208 10.5408   8
   1   5  -4 369.452 13.3114   9
   1  -5  -4 364.509 13.3886   4
  -1  -5   3 249.377 7.95691   8
   1   5  -3 257.314 10.5034   9
   1  -5  -3 270.894 10.8879   4
   1   5  -2 454.411 14.4230   9
   1  -5  -2 457.511 14.7700   4
  -1  -5   2 414.313 11.2427   8
   1   5  -2 409.065 17.2424   2
  -1   5   1 7.75082 3.32487   9
   1   5  -1 6.48084 4.10402   2
   1  -5  -1 7.97625 2.75726   4
   1  -5  -1 11.2703 1.63199   3
   1   5  -1 5.82852 3.15395   9
   1   5   0 29.5541 3.70964   9
   1  -5   0 29.5888 2.40213   3
   1   5   0 24.2620 5.00800   2
  -1   5   0 25.9917 4.17189   9
   1  -5   0 26.4770 3.66901   4
  -1   5  -1 9.61471 3.56525   9
   1   5   1 8.51193 3.76357   2
   1  -5   1 7.71272 2.21501   3
   1   5   1 15.8640 3.13037   9
   1  -5   1 12.7196 2.84945   4
   1   5   2 109.244 5.89925   9
   1  -5   2 110.065 6.05819   4
   1  -5   2 120.867 5.39520   3
  -1   5  -2 114.872 7.15673   9
   1   5   2 117.827 8.64942   2
   1  -5   3 328.883 10.4573   3
   1  -5   3 329.333 11.1593   4
   1   5   3 352.504 14.9538   2
  -1   5  -3 339.249 12.8553   9
   1   5   3 322.414 10.6697   9
  -1   5  -4 15.5538 3.90974   9
   1  -5   4 11.8376 3.13435   3
   1   5   4 14.2608 2.89896   9
   1   5   4 13.1298 4.47582   2
   1  -5   4 13.7717 3.49748   5
   1  -5   4 15.2714 2.91435   4
   1  -5   5 338.056 12.8514   5
   1  -5   5 310.767 11.0724   3
  -1   5  -5 323.757 12.9425   9
   1   5   5 329.808 14.3438   2
  -1   5  -6 165.698 9.04657   9
   1  -5   6 173.247 8.87335   5
   1   5   6 154.157 9.81950   2
   1  -5   6 157.086 7.78734   3
   1  -5   7 378.540 13.1731   3
   1  -5   7 413.086 14.5613   5
  -1   5  -7 372.287 14.4939   9
   1   5   7 385.712 15.5827   2
  -1   5  -8 31.4351 5.04300   9
   1   5   8 25.5715 4.91855   2
   1  -5   8 25.9255 4.42047   5
  -1   5  -9 41.0186 5.39123   9
   1   5   9 40.5755 5.35173   2
   1  -5   9 51.9913 5.50498   5
  -1   5 -10 0.91515 3.72112   9
   1  -5  10 0.41153 3.34671   5
   1   5  10-0.46490 3.67905   2
   1  -5  11 179.957 9.79176   5
   1   5  11 205.498 10.6934   2
  -1   5 -11 195.719 10.6040   9
   1   5  12 5.48469 4.19060   2
  -1   5 -12 8.04249 4.14164   9
  -1   5 -13 253.288 12.9931   9
   1   5  13 254.283 12.2192   2
  -1   5 -14 74.0781 7.73361   9
   1   5  14 58.3712 6.20442   2
  -1   5 -15 215.515 12.5543   9
   1   5  15 225.581 11.2065   2
   1   5  16 307.535 13.6774   2
  -1   5 -16 360.848 16.6360   9
  -1   5 -17 74.2963 8.46276   9
   1   5  17 86.2166 7.20742   2
   1   5  18 4.00875 4.33209   2
  -1   5 -18 4.16558 6.12761   9
   1   5  19 164.058 9.62064   2
   1   5  20 9.32246 4.61445   2
   1  -5  21 5.01951 5.62119   5
   1  -5  22 73.1013 9.53905   5
  -1   5 -23 222.713 15.7465   9
   1  -5  23 196.648 13.7980   5
  -1   5 -24 182.567 14.6594   9
  -1   5 -25 5.52468 8.57371   9
  -1   5 -26-4.69191 7.58594   9
  -1   5 -27 54.5811 10.1491   9
  -1  -6  25 67.6912 10.6875   5
  -1  -6  24 30.3445 8.57664   5
   1   6 -24 17.8677 9.34418   9
   1   6 -23 402.388 21.5199   9
  -1  -6  23 404.321 19.4935   5
  -1  -6  22 408.517 19.4107   5
   1   6 -22 409.073 21.4701   9
   1   6 -21 226.960 16.5429   9
  -1  -6  21 248.845 14.2644   5
   1   6 -20 175.281 10.8489   2
   1   6 -20 148.905 13.5889   9
  -1  -6  20 179.005 11.8132   5
   1  -6 -20 181.430 13.2271   4
  -1  -6  19 44.4738 7.46765   5
   1   6 -19 51.3966 9.46132   9
   1   6 -19 53.7203 7.10078   2
   1  -6 -19 41.6013 8.47589   4
   1   6 -18 1329.19 42.2329   9
   1  -6 -18 1474.20 42.2613   4
   1   6 -18 1343.27 38.4506   2
  -1  -6  18 1404.99 39.2550   5
  -1  -6  17 341.689 15.4880   5
   1  -6 -17 301.700 16.9075   4
   1   6 -17 310.475 17.5416   9
   1   6 -17 315.429 15.0106   2
   1   6 -16 67.4686 7.57348   2
   1   6 -16 79.7465 9.67780   9
  -1  -6  16 89.5322 8.35908   5
   1  -6 -16 75.5379 9.44037   4
  -1  -6  15 1334.83 36.6164   5
   1   6 -15 1270.02 38.9857   9
   1   6 -15 1280.96 37.0151   2
   1  -6 -15 1261.90 39.0476   4
   1   6 -14 1136.35 33.9216   2
   1  -6 -14 1153.51 35.7894   4
   1   6 -14 1157.47 35.4649   9
  -1  -6  14 1136.45 32.9832   5
   1  -6 -13 390.763 18.3747   4
   1   6 -13 443.714 18.8934   9
   1   6 -13 385.389 17.3137   2
  -1  -6  13 432.381 16.9643   5
   1  -6 -12 771.745 26.6068   4
   1   6 -12 747.974 25.7422   2
  -1  -6  12 804.630 24.8685   5
   1   6 -12 764.612 26.1545   9
   1   6 -11 573.758 21.4289   9
   1   6 -11 562.247 21.5415   2
  -1  -6  11 580.517 20.1401   5
   1  -6 -11 541.254 21.5820   4
   1   6 -10 3307.58 76.9638   9
  -1  -6  10 3225.40 75.3723   5
   1  -6 -10 3077.13 77.0472   4
   1   6 -10 3254.26 78.0633   2
  -1  -6   9 1229.01 33.9466   5
   1  -6  -9 1195.19 35.4994   4
   1   6  -9 1216.48 34.9839   9
   1   6  -9 1279.33 37.2270   2
   1   6  -8 528.266 19.3855   9
  -1  -6   8 534.964 18.7264   5
   1  -6  -8 505.341 19.3449   4
   1   6  -8 534.125 21.1519   2
  -1  -6   7 2215.48 54.0232   5
   1  -6  -7 2128.00 54.6596   4
   1   6  -7 2194.67 54.5495   9
   1   6  -7 2251.06 57.6855   2
   1  -6  -6 2649.44 63.8548   4
  -1  -6   6 2669.52 63.2919   5
   1   6  -6 2628.16 63.3728   9
   1   6  -6 2674.23 67.2574   2
   1   6  -5 1074.26 30.1048   9
   1  -6  -5 1051.49 30.3771   4
   1   6  -4 1408.03 36.6852   9
   1  -6  -4 1398.07 37.0310   4
   1  -6  -3 609.887 19.9029   4
   1   6  -3 598.901 19.5226   9
   1   6  -2 2876.56 64.2464   9
   1  -6  -2 2683.27 63.9510   4
   1   6  -2 2657.58 69.1496   2
   1  -6  -1 798.783 22.9913   4
   1   6  -1 775.105 22.5922   9
   1   6  -1 713.968 26.8432   2
  -1   6   0 164.495 9.34443   9
   1  -6   0 151.803 8.39911   4
   1   6   0 177.398 8.79128   9
   1   6   0 149.528 11.5800   2
  -1   6  -1 900.468 26.3968   9
   1  -6   1 881.825 24.8103   4
   1   6   1 911.863 24.5582   9
   1   6   1 869.194 29.7799   2
   1   6   2 1147.40 29.5558   9
  -1   6  -2 1207.40 32.2276   9
   1  -6   2 1161.17 29.9941   4
   1   6   2 1072.72 34.7402   2
  -1   6  -3 624.784 20.5552   9
   1   6   3 602.327 17.7551   9
   1   6   3 563.356 22.5346   2
  -1   6  -4 659.078 21.6137   9
   1  -6   4 663.910 21.7109   5
   1   6   4 639.451 23.8087   2
  -1   6  -5 89.1247 7.74927   9
   1  -6   5 93.6253 7.56556   5
   1   6   5 93.2669 8.93157   2
   1  -6   6 1470.59 38.8931   5
   1   6   6 1461.19 41.3882   2
  -1   6  -6 1433.34 38.9617   9
   1  -6   7 740.923 23.6932   5
  -1   6  -7 738.365 24.0689   9
   1   6   7 710.832 25.2340   2
   1  -6   8 308.260 13.8362   5
  -1   6  -8 299.300 14.1732   9
   1   6   8 299.857 15.0272   2
   1  -6   9 1149.82 33.0586   5
  -1   6  -9 1162.63 33.6799   9
   1   6   9 1118.36 34.4783   2
   1   6  10 1771.39 47.4864   2
  -1   6 -10 1762.56 46.8804   9
   1   6  11 728.238 25.1055   2
  -1   6 -11 711.409 24.7899   9
   1   6  12 854.228 27.9982   2
  -1   6 -12 887.840 28.6632   9
   1   6  13 430.989 17.9174   2
  -1   6 -13 389.191 18.1739   9
  -1   6 -14 1469.51 42.7030   9
   1   6  14 1495.30 41.4788   2
  -1   6 -15 733.028 26.7282   9
   1   6  15 707.797 24.6690   2
   1   6  16 530.736 20.5466   2
  -1   6 -16 536.098 22.5626   9
  -1   6 -17 775.582 28.9540   9
   1   6  17 759.306 25.8761   2
   1   6  18 947.788 29.7264   2
  -1   6 -18 938.460 33.2242   9
   1   6  19 342.063 16.0623   2
  -1   6 -19 367.938 20.0089   9
   1  -6  19 378.769 18.0972   5
   1  -6  20 164.542 12.6638   5
  -1   6 -20 173.669 14.6300   9
  -1   6 -21 200.952 15.9897   9
   1  -6  21 197.050 14.1759   5
   1  -6  22 859.828 31.1228   5
   1  -6  23 145.342 13.3631   5
   1  -6  24 117.220 12.7673   5
  -1  -7  22 16.2467 7.02295   5
  -1  -7  21 56.1835 9.26843   5
   1   7 -20 33.9561 9.51803   9
   1  -7 -20 51.9088 9.59090   4
   1  -7 -19 191.231 14.5740   4
  -1  -7  19 206.889 13.2095   5
   1   7 -18-6.17200 8.04454   9
  -1  -7  18 0.65645 6.13466   5
   1  -7 -18 3.36276 6.66664   4
   1   7 -18 5.36304 5.12111   2
   1   7 -17 12.6234 7.24146   9
   1   7 -17 12.1721 5.67561   2
  -1  -7  17 10.1965 5.99262   5
   1  -7 -17 14.8611 6.81475   4
   1   7 -16-2.41303 7.34380   9
  -1  -7  16 2.46196 5.38191   5
   1   7 -16-0.68351 6.41987   2
   1  -7 -16 1.61844 6.59334   4
  -1  -7  15 179.285 11.9820   5
   1   7 -15 190.795 13.7820   9
   1  -7 -15 155.008 12.6548   4
   1   7 -15 186.207 12.5759   2
   1   7 -14 86.0993 10.0628   9
   1   7 -14 108.095 10.2783   2
  -1  -7  14 92.5005 9.24486   5
   1  -7 -14 80.7434 9.75742   4
   1   7 -13 115.876 10.5217   2
  -1  -7  13 138.734 10.1630   5
   1  -7 -13 111.245 10.8958   4
   1   7 -13 118.664 10.8000   9
   1   7 -12 22.0859 7.00029   9
  -1  -7  12 23.7857 6.32497   5
   1   7 -12 14.1295 6.46636   2
   1  -7 -12 14.2576 6.78882   4
   1   7 -11 181.160 12.2393   9
   1   7 -11 196.367 13.0405   2
   1  -7 -11 191.367 12.8437   4
  -1  -7  11 212.035 12.2782   5
   1   7 -10 42.2075 7.18380   9
  -1  -7  10 40.8305 6.41673   5
   1  -7 -10 49.6225 7.49535   4
   1   7 -10 54.2001 7.91646   2
  -1  -7   9-1.09814 5.02122   5
   1   7  -9 3.69456 5.33231   2
   1  -7  -9 0.62203 4.94364   4
   1   7  -9 0.58527 4.80376   9
   1  -7  -8 87.5565 8.60840   4
  -1  -7   8 93.3349 8.27012   5
   1   7  -8 90.3618 9.44913   2
   1   7  -8 97.0859 8.93405   9
   1   7  -7 152.190 10.5618   9
   1  -7  -7 169.945 11.0617   4
   1   7  -7 188.768 13.0407   2
  -1  -7   7 193.649 11.1360   5
   1   7  -6 11.9946 5.16945   9
  -1  -7   6 10.7199 5.40890   5
   1   7  -6 6.86384 5.98762   2
   1  -7  -6 14.2107 5.87203   4
   1  -7  -5 340.388 15.2616   4
   1   7  -5 338.633 18.1202   2
   1   7  -5 335.593 14.9377   9
   1   7  -4 8.17353 5.02549   9
   1  -7  -4 8.47371 5.23316   4
   1   7  -3 212.771 11.3797   9
   1  -7  -3 206.408 11.1302   4
   1   7  -2 64.0786 6.73785   9
   1  -7  -2 71.0558 6.87618   4
   1   7  -1 7.55995 4.58879   9
   1   7  -1 6.45460 5.97265   2
   1   7   0 24.4783 4.82052   9
   1   7   0 17.7611 6.52633   2
   1   7   1 37.8555 5.34381   9
   1   7   1 34.2747 7.52056   2
   1   7   2 5.41380 4.35327   9
   1   7   2-0.78584 5.95054   2
  -1   7  -2 6.19519 4.84260   9
   1   7   3 165.537 12.7781   2
  -1   7  -3 190.172 11.3794   9
   1   7   4 5.32951 5.17441   2
  -1   7  -4 2.73941 4.72305   9
   1  -7   4-0.58014 4.58441   5
   1  -7   5 13.3242 5.49720   5
  -1   7  -5 17.4648 5.80511   9
   1   7   5 11.9964 5.72452   2
   1  -7   6 22.1419 5.53365   5
   1   7   6 14.0296 6.07937   2
  -1   7  -6 18.3419 5.74202   9
   1   7   7 48.9638 7.83428   2
   1  -7   7 36.1336 6.49635   5
  -1   7  -7 39.0320 7.06875   9
  -1   7  -8 4.23927 5.36828   9
   1   7   8 5.06458 5.82949   2
  -1   7  -9 12.4336 5.77793   9
   1   7   9 12.2458 6.24786   2
  -1   7 -10 17.3604 6.23613   9
   1   7  10 11.3448 5.40745   2
  -1   7 -11 176.513 12.2751   9
   1   7  11 150.863 11.7582   2
   1   7  12 32.0581 6.87286   2
  -1   7 -12 37.5491 7.54878   9
   1   7  13 21.6617 6.32700   2
  -1   7 -13 15.8577 6.89448   9
  -1   7 -14-0.74623 6.23690   9
   1   7  14-2.78039 6.47197   2
  -1   7 -15 38.8659 8.09423   9
   1   7  15 13.1570 5.54253   2
  -1   7 -16 9.71490 6.76523   9
   1   7  16 10.3493 5.79174   2
   1  -7  16 12.2828 6.45221   5
   1  -7  17 7.72669 6.51096   5
  -1   7 -17 12.6900 6.71322   9
   1   7  17 11.6851 5.93652   2
   1  -7  18-5.09441 7.22178   5
  -1   7 -18 5.31022 6.96853   9
   1   7  18 0.68636 5.88518   2
  -1   7 -19 347.799 20.4472   9
   1  -7  19 369.076 18.8328   5
  -1  -8  16 191.945 13.4257   5
   1   8 -15 4.25729 7.21842   9
  -1  -8  15 4.21964 6.59292   5
   1   8 -15 3.33417 6.07889   2
   1   8 -14 4.90348 7.05208   9
  -1  -8  14 0.69951 6.56117   5
   1  -8 -14 13.9692 7.00528   4
   1   8 -14 0.84144 7.09084   2
   1  -8 -13-0.84065 6.42835   4
   1   8 -13-1.70201 6.36022   2
  -1  -8  13 4.82389 5.84568   5
   1   8 -13 2.35523 6.96560   9
   1   8 -12 3.78637 6.64821   9
  -1  -8  12 0.67979 6.85479   5
   1   8 -12 11.2151 7.40708   2
   1  -8 -12 1.61555 6.56956   4
   1  -8 -11 61.1557 8.78939   4
   1   8 -11 48.8620 9.20887   2
  -1  -8  11 64.1358 8.22157   5
   1   8 -11 65.6166 9.16073   9
   1   8 -10 46.2634 8.47545   9
  -1  -8  10 48.5677 8.14838   5
   1   8 -10 48.5700 9.08134   2
   1  -8 -10 58.4953 9.08095   4
  -1  -8   9 7.82768 5.76542   5
   1   8  -9 2.02324 6.11567   9
   1   8  -9 4.47308 6.99691   2
   1  -8  -9 3.53479 6.21361   4
   1   8  -8 130.899 11.3177   9
  -1  -8   8 152.270 11.2116   5
   1   8  -7-0.63323 6.30653   9
  -1  -8   7 5.81035 5.55122   5
   1   8  -7 4.59131 6.98342   2
  -1  -8   6 5.13740 5.58858   5
   1   8  -6 7.89725 5.81511   9
   1   8  -6 17.5882 7.44619   2
   1   8  -5 16.2516 5.86125   9
  -1  -8   5 11.5591 6.10439   5
   1   8  -5 17.7472 7.31870   2
   1   8  -4 23.0712 6.42430   9
  -1  -8   4 22.9919 6.30654   5
   1   8  -3 11.8887 5.58813   9
   1   8  -2 89.9490 8.54871   9
   1   8  -1 14.6156 7.89711   2
   1   8   0 67.3679 10.4445   2
   1   8   1 5.78418 7.00695   2
   1  -8   2-0.70667 6.22112   5
   1   8   2 1.90108 6.32596   2
   1  -8   3 4.94276 6.31914   5
   1   8   3 10.3144 6.86970   2
  -1   8  -4 34.9237 6.97123   9
   1  -8   4 41.3832 7.50630   5
   1   8   4 42.4576 8.59597   2
  -1   8  -5 5.98033 6.27517   9
   1   8   5-5.47398 7.24013   2
   1   8   6 190.775 14.8982   2
  -1   8  -6 199.477 13.2108   9
  -1   8  -7 24.5560 7.41614   9
   1   8   7 23.2013 8.52557   2
  -1   8  -8 167.140 12.6715   9
   1   8   8 166.585 13.8030   2
  -1   8  -9 43.7480 8.33803   9
   1   8   9 22.6645 8.21968   2
  -1   8 -10-0.75413 6.66286   9
   1   8  10-0.86274 6.74325   2
  -1   8 -11-0.77944 6.80969   9
   1   8  11 0.85608 6.78042   2
  -1   8 -12 16.8711 8.27615   9
   1   8  12 15.2785 7.16638   2
  -1   8 -13 5.78677 7.14029   9
   1   8  13 12.6490 6.93943   2
  -1   8 -14 127.210 12.6899   9
   1   8  14 127.445 11.6971   2
   1   8  15 10.8589 7.03466   2
  -2   0  35-8.07114 9.07985   7
  -2   0  34 53.9244 9.30396   7
  -2   0  33 12.3445 7.38544   7
  -2   0  32 500.588 21.4698   7
   2   0 -32 509.103 18.8200   4
  -2   0  31-3.87114 6.85606   7
   2   0 -31-0.96818 5.44894   4
   2   0 -30 537.310 19.3932   4
  -2   0  30 562.501 21.9786   7
  -2   0  29 1.20383 6.68952   7
   2   0 -29 2.80824 4.45928   4
  -2   0  28 876.735 28.6949   7
   2   0 -28 874.961 26.3656   4
   2   0 -27 6.24444 4.49077   4
   2   0 -26 120.647 8.37990   4
   2   0 -25 3.88677 4.03024   4
   2   0 -24 2790.82 66.0352   4
   2   0 -23-0.84297 4.32335   4
   2   0 -22 2102.47 45.4998   4
   2   0 -22 2175.05 47.8668   3
   2   0 -21 1.88994 4.50796   3
   2   0 -20 4282.50 96.6955   3
   2   0 -19 0.39789 3.70739   3
  -2   0  19 0.91152 2.63203   1
   2   0 -18 1200.51 30.6497   3
  -2   0  18 1086.74 26.8607   1
   2   0 -18 1143.23 28.9087   5
   2   0 -17 2.01116 3.10897   3
  -2   0  17-1.16986 2.51293   1
   2   0 -17-4.47478 3.97679   5
  -2   0  16 6766.21 142.624   1
   2   0 -16 6781.85 145.000   3
   2   0 -16 6768.81 143.587   5
   2   0 -15-2.93198 3.61612   5
  -2   0  15 3.01848 2.42995   1
   2   0 -15 1.74277 2.86473   3
  -2   0  14 6275.85 133.175   1
   2   0 -14 6348.65 133.250   5
   2   0 -14 6280.79 134.586   3
   2   0 -13-2.62421 3.15528   5
   2   0 -13 1.75422 2.55812   3
   2   0 -12 8836.07 186.478   3
   2   0 -12 8915.88 185.075   5
  -2   0   8 10172.2 212.182   8
  -2   0   7 1.54750 1.76881   8
  -2   0   6 3362.58 73.7018   8
   2   0  -6 3470.13 73.5453   8
   2   0  -5 1.33955 1.07724   8
  -2   0   5 1.61686 1.66864   8
  -2   0   4 1801.22 40.3371   8
  -2   0   1 1.07826 0.87430   5
  -2   0   0 12953.4 265.832   5
  -2   0  -1 6.13304 1.57366   7
  -2   0  -1 6.23466 1.47848   5
  -2   0  -2 7061.15 144.662   7
  -2   0  -2 6943.89 145.291   5
   2   0   3 4.60546 1.78372   9
  -2   0  -3 2.61719 1.93103   5
  -2   0  -3 4.09068 1.17460   7
   2   0   3 6.91543 3.54094   6
   2   0   4 15971.5 328.913   9
   2   0   4 15887.1 330.328   6
  -2   0  -4 16052.8 329.424   5
  -2   0  -5 1.78517 2.56334   5
   2   0   5 1.22280 4.03381   6
   2   0   5 2.49066 1.95901   9
   2   0   6 11352.3 234.612   9
   2   0   6 11253.3 236.738   6
  -2   0  -6 11430.5 236.069   5
  -2   0  -7 0.63649 1.70276   9
   2   0   7 1.64112 1.86313   9
  -2   0  -7 2.60508 3.16942   5
  -2   0  -8 11755.8 240.680   9
   2   0   8 11708.8 240.682   9
  -2   0  -8 11399.6 243.021   5
   2   0   8 11529.0 243.457   6
  -2   0  -9-1.07101 3.50106   5
   2   0   9 0.71210 1.82232   4
  -2   0  -9 1.26229 1.77830   9
   2   0   9 1.92320 4.41607   6
  -2   0 -10 5133.25 108.888   9
   2   0  10 5302.65 108.856   4
   2   0  10 5209.77 112.117   6
  -2   0 -10 4958.45 111.547   5
  -2   0 -11 0.64984 1.92840   9
   2   0  11 1.23036 4.33814   6
  -2   0 -11 1.85339 3.83813   5
   2   0  11-1.54986 2.02739   4
  -2   0 -12 8744.81 184.210   9
   2   0  12 8724.95 187.675   6
   2   0  12 8965.94 183.965   4
  -2   0 -13 0.55068 2.19032   1
   2   0  13-0.68859 4.81295   6
   2   0  13 1.21720 2.00839   4
  -2   0 -14 616.005 16.8629   9
   2   0  14 645.039 16.5351   4
   2   0  14 640.156 19.8892   6
  -2   0 -14 610.699 16.2894   1
  -2   0 -15-0.52366 2.09971   1
  -2   0 -15-0.22542 2.71405   9
   2   0  15-0.38090 4.85740   6
   2   0  15-0.39318 2.26787   4
   2   0  16 2876.56 62.5919   4
  -2   0 -16 2866.36 63.5463   9
   2   0  16 2825.06 66.7815   6
  -2   0 -16 2831.98 61.8402   1
  -2   0 -17 0.95213 2.09996   1
   2   0  17-0.43639 2.71361   4
  -2   0 -17 1.59728 3.25049   9
   2   0  17-3.35585 5.59658   6
  -2   0 -18 785.460 22.1203   9
   2   0  18 857.009 21.4048   4
   2   0  18 812.825 19.6297   7
   2   0  18 773.446 24.8380   6
   2   0  19 4.07408 3.36290   4
  -2   0 -19-3.40751 4.32735   9
   2   0  19-8.57446 3.59753   7
   2   0  19-4.59431 6.17160   6
  -2   0 -20 3117.63 73.4466   9
   2   0  20 3321.78 70.3393   7
   2   0  20 3306.70 76.8683   6
  -2   0 -21-1.76873 4.50653   9
   2   0  21 3.02202 6.24262   6
  -2   0 -22 31.6299 5.04190   9
   2   0  22 39.9831 7.46971   6
  -2   0 -23-0.77787 4.30917   9
   2   0  23-4.41747 6.56636   6
  -2   0 -24 1283.42 34.2884   9
   2   0  24 1281.01 37.2779   6
  -2   0 -25-2.50772 5.22748   9
   2   0  25 10.8990 7.80078   6
  -2   0 -26 396.016 15.5426   9
   2   0  26 405.789 18.6785   6
  -2   0 -27-1.32880 5.86665   9
   2   0  27-5.95063 8.26450   6
  -2   0 -28 1498.30 39.7996   9
  -2   0 -29 7.45076 5.97582   9
  -2   0 -30 21.4128 6.37210   9
  -2   1  35 3.70124 8.25575   7
  -2   1  34 25.2308 8.54174   7
   2  -1 -34 24.8231 6.64974   4
  -2   1  33 30.6705 8.23593   7
   2  -1 -33 37.8369 7.13997   4
  -2   1  32 41.5717 8.18580   7
   2  -1 -32 32.2630 6.75959   4
  -2   1  31 184.403 13.1173   7
   2  -1 -31 223.143 12.5276   4
  -2   1  30 17.2571 7.25673   7
   2  -1 -30 22.0208 5.89141   4
   2   1 -30 28.4667 5.70608   4
  -2   1  29 422.076 18.5263   7
   2   1 -29 390.450 15.1503   4
   2  -1 -29 403.962 16.9343   4
   2   1 -28 4.41961 4.45630   4
  -2   1  28-2.98280 5.75180   7
   2  -1 -28 14.4950 5.29673   4
   2   1 -27 47.3855 5.79803   4
  -2   1  27 60.9683 8.10425   7
   2  -1 -27 63.0235 6.68342   4
   2   1 -26 27.6126 5.07494   4
  -2   1  26 40.0080 6.93725   7
   2  -1 -26 25.4187 5.31322   4
  -2   1  25 117.331 9.51944   7
   2  -1 -25 103.613 7.82655   4
   2   1 -25 114.683 7.69158   4
  -2  -1  25 97.6700 8.55200   6
   2  -1 -24 0.45368 4.00220   4
  -2   1  24 1.56117 4.88732   7
   2   1 -24-0.78116 3.91888   4
  -2  -1  24 5.08336 6.10431   6
  -2  -1  23 109.646 4.81792   1
  -2   1  23 139.789 9.65595   7
   2  -1 -23 130.347 8.43893   4
  -2  -1  23 130.365 9.06873   6
  -2  -1  22 95.9079 4.84800   1
  -2   1  22 99.7257 8.84918   7
   2  -1 -22 117.727 8.22400   4
   2  -1 -22 103.499 8.20455   3
  -2  -1  22 101.811 8.28774   6
   2   1 -22 104.454 8.58025   3
   2   1 -21 1519.94 40.4241   3
   2  -1 -21 1545.63 39.8579   3
  -2   1  21 1557.02 40.4562   7
   2  -1 -21 1491.72 39.1449   4
  -2  -1  21 1543.37 38.2170   6
  -2  -1  21 1434.14 34.2458   1
   2  -1 -21 1505.71 33.7614   2
   2  -1 -20 3.12777 2.13305   2
   2   1 -20 3.27481 3.85481   3
   2  -1 -20 0.42088 4.20016   3
  -2   1  20-4.59076 5.39844   7
   2  -1 -20 7.03935 3.98652   4
  -2  -1  20 1.67242 5.01192   6
   2   1 -19-0.85557 3.52572   3
   2  -1 -19 9.58818 3.82846   3
   2  -1 -19-1.18657 3.27847   4
   2  -1 -19 3.65907 2.15320   2
  -2   1  19 2.22349 4.24444   7
  -2  -1  19 0.31396 4.69669   6
   2   1 -18 205.916 10.0513   3
   2  -1 -18 195.140 7.15704   2
  -2   1  18 198.331 10.5660   7
   2   1 -18 179.408 8.63125   5
   2  -1 -18 196.105 9.69451   4
  -2  -1  18 221.164 9.77974   6
   2  -1 -18 217.057 9.79361   3
  -2   1  17 21.0757 4.69518   7
   2   1 -17 19.9415 3.71196   5
   2  -1 -17 18.5180 3.58674   3
  -2  -1  17 12.4510 4.55904   6
   2   1 -17 24.6331 3.99565   3
   2   1 -16 64.6400 5.27667   3
   2   1 -16 62.7278 4.77035   5
  -2  -1  16 60.5447 5.62437   6
   2  -1 -16 66.6736 5.07213   3
  -2   1  16 51.9307 5.59464   7
   2  -1 -16 54.9832 6.83411   6
   2   1 -15 249.090 9.22677   5
   2   1 -15 254.485 10.2167   3
   2  -1 -15 257.738 9.90896   3
  -2   1  15 237.823 11.0320   7
  -2  -1  15 270.077 10.0856   6
   2  -1 -15 253.910 10.7378   6
   2   1 -14 831.373 21.0687   5
   2   1 -14 864.135 22.7958   3
   2  -1 -14 830.459 22.1144   3
  -2   1  14 772.406 23.5718   7
   2  -1 -14 817.191 22.1063   6
  -2   1  14 855.062 22.7195   8
   2   1 -13 600.878 15.6997   5
  -2   1  13 609.222 17.2244   8
   2   1 -13 618.061 17.3759   3
   2  -1 -13 609.948 16.7911   3
  -2   1  13 529.513 17.8446   7
  -2   1  13 613.457 16.8445   1
   2  -1 -13 559.087 16.3770   6
  -2  -1  13 604.246 16.4790   6
   2   1 -12 38.8417 3.07655   5
  -2   1  12 41.5695 3.71396   8
  -2  -1  12 33.5889 3.77642   8
   2  -1 -12 42.4388 3.54133   3
  -2   1  12 47.9476 4.13686   1
  -2   1  12 30.7902 4.01736   7
   2  -1 -12 39.7487 4.30453   6
  -2  -1  12 39.3802 4.60005   6
  -2   1  11 416.877 12.5654   8
  -2   1  11 425.496 12.9012   1
  -2  -1  11 401.716 13.0564   8
   2   1 -11 397.635 10.8633   5
   2  -1 -11 407.024 11.7965   6
  -2  -1  11 386.648 11.9717   6
  -2  -1  10 1.92927 1.89988   8
  -2   1  10 1.07835 1.87706   8
  -2   1  10 5.15752 2.53668   1
   2   1 -10 1.36434 1.50065   5
   2  -1 -10-0.74197 2.89405   6
  -2   1   9 30.8153 2.99917   8
  -2   1   9 36.2742 3.74833   1
  -2  -1   9 26.9323 3.01180   8
   2   1  -9 31.2482 2.23386   5
  -2   1   8 308.751 10.5193   1
  -2   1   8 281.851 9.43627   8
  -2  -1   8 287.708 9.80612   8
   2   1  -8 288.720 7.58350   5
   2  -1  -7 56.3973 3.43327   8
  -2   1   7 58.3970 3.72552   8
  -2   1   7 57.9988 4.52288   1
  -2  -1   7 55.1415 3.78870   8
  -2   1   6 13.0358 2.20210   8
   2  -1  -6 9.61292 1.81194   8
  -2  -1   6 11.1149 2.22037   8
  -2  -1   6 14.7376 1.43027   5
   2   1  -5 739.920 18.5423   8
  -2  -1   5 730.889 18.6897   8
   2  -1  -5 708.912 18.1361   8
  -2  -1   5 736.158 15.8601   5
  -2  -1   4 54.7833 1.94250   5
   2  -1  -4 58.4299 3.43445   8
  -2  -1   4 52.2723 3.55199   8
  -2  -1   3 11.6142 1.95481   8
   2  -1  -3 12.8999 1.82534   8
  -2   1   3 16.7624 3.03985   1
  -2   1   2 601.856 17.3710   1
   2  -1  -2 621.039 15.5363   7
  -2   1   1 158.211 7.14852   1
   2  -1  -1 150.996 4.89841   5
   2  -1  -1 153.861 5.66216   7
  -2   1   0 1682.66 37.4831   7
  -2   1   0 1654.48 39.8288   1
   2  -1   0 1693.74 36.9199   5
   2  -1   0 1685.46 37.3606   7
  -2  -1   0 1740.69 36.4568   6
   2  -1   1 1412.21 30.9390   5
  -2   1  -1 1354.09 33.6356   1
  -2   1  -1 1374.52 31.1003   7
   2  -1   1 1389.76 31.0867   7
  -2  -1  -1 1448.93 30.7553   6
   2  -1   1 1389.02 32.0655   9
  -2   1  -2 299.651 8.82626   5
   2  -1   2 315.541 8.64353   5
   2  -1   2 311.996 9.47777   9
  -2   1  -2 306.602 8.53996   7
  -2   1  -2 311.134 10.7502   1
   2  -1   2 310.063 8.53657   7
  -2  -1  -2 304.198 8.82744   6
   2  -1   3 467.200 12.8826   9
  -2   1  -3 468.930 14.2191   1
  -2   1  -3 451.888 12.2804   5
   2  -1   3 462.751 11.7004   7
  -2  -1  -3 473.932 12.6225   6
   2  -1   3 485.751 12.2729   5
   2  -1   4 0.33782 2.09960   9
   2  -1   4 3.35431 1.84589   5
  -2   1  -4 1.16363 1.91057   5
   2  -1   4 0.89544 1.62572   7
  -2   1  -4 2.15982 2.33600   1
  -2  -1  -4 3.58488 3.76543   6
  -2   1  -5 735.708 19.1738   5
   2   1   5 792.549 17.4889   9
   2  -1   5 781.348 19.6339   9
   2  -1   5 780.239 18.0463   7
  -2  -1  -5 827.217 20.3568   6
  -2   1  -5 794.213 20.8141   1
   2  -1   5 775.657 19.2801   5
   2   1   6 21.1714 1.69307   9
  -2   1  -6 17.8826 2.51010   9
  -2   1  -6 22.5153 2.93294   5
   2  -1   6 22.4485 2.14648   7
   2  -1   6 22.7240 2.96346   9
  -2  -1  -6 21.7552 5.23661   6
  -2   1  -6 20.6339 3.22648   1
  -2   1  -7 82.1855 4.97078   1
   2  -1   7 77.4988 4.45791   9
  -2   1  -7 72.1057 4.51337   5
   2  -1   7 78.1039 3.47464   7
  -2  -1  -7 83.5882 6.85934   6
   2  -1   7 69.0806 4.42519   5
   2   1   7 74.1084 2.86553   9
   2  -1   8 59.4081 4.13032   9
  -2   1  -8 58.1102 4.43645   1
   2   1   8 57.3624 3.86341   4
  -2   1  -8 54.6504 4.26375   5
  -2   1  -8 53.8703 3.84287   9
  -2  -1  -8 55.9260 6.59141   6
   2  -1   8 54.8786 4.21881   5
   2  -1   9 1384.98 32.6547   9
   2   1   9 1398.08 32.4879   4
  -2   1  -9 1363.42 32.5097   9
  -2   1  -9 1422.85 33.3971   5
  -2   1 -10 74.2693 4.61739   9
   2  -1  10 81.6146 3.36132   4
  -2   1 -10 81.5253 4.99862   1
   2   1  10 79.3807 4.63764   4
  -2  -1 -11 80.8467 3.36167   9
  -2   1 -11 82.9395 4.87795   1
   2  -1  11 83.5181 3.47883   4
  -2   1 -11 80.5340 4.87063   9
   2   1  11 81.4597 4.72276   4
  -2  -1 -12 15.9884 1.82830   9
  -2   1 -12 13.2577 2.71681   9
   2  -1  12 14.2312 1.84608   4
   2   1  12 12.5887 2.73742   4
  -2  -1 -13 697.104 17.2748   9
   2   1  13 727.264 19.5199   4
  -2   1 -13 733.890 19.9513   9
   2  -1  13 760.427 17.2517   4
  -2   1 -14 0.27739 2.70883   9
  -2  -1 -14-0.13093 1.79304   9
   2   1  14 1.96460 2.59540   4
   2  -1  14 0.23036 1.57547   4
  -2  -1 -15 27.4748 2.73206   9
   2   1  15 26.2434 2.05856   7
  -2   1 -15 24.7401 3.74059   9
   2  -1  15 24.0957 6.32471   6
   2   1  15 20.1602 3.41472   4
   2  -1  15 23.5446 2.30879   4
   2  -1  16 0.66114 1.99772   4
  -2  -1 -16-0.32580 2.50312   9
  -2   1 -16 0.32138 3.40788   9
   2   1  16 0.09502 1.75860   7
   2  -1  16-0.46684 6.06134   6
   2   1  16 1.10927 3.05656   4
   2  -1  17 1762.40 39.2591   2
  -2  -1 -17 1741.26 39.7288   9
   2  -1  17 1681.38 45.5744   6
  -2   1 -17 1853.45 43.3088   9
   2   1  17 1746.71 38.2304   7
  -2   1 -18 53.9660 5.80641   9
   2   1  18 56.4211 3.52097   7
   2  -1  18 53.0210 3.53314   2
   2  -1  18 62.6841 8.37566   6
  -2   1 -19 3.95152 3.74828   9
   2   1  19 4.26504 2.26208   7
  -2  -1 -19 0.76503 2.24711   1
   2  -1  19 6.05086 6.42518   6
  -2   1 -20 82.2328 6.94975   9
  -2  -1 -20 67.2805 4.95471   9
   2  -1  20 72.1702 9.02411   6
   2   1  20 76.0647 4.19989   7
  -2  -1 -20 62.6404 3.81204   1
  -2   1 -21 42.1722 5.89960   9
  -2  -1 -21 39.2759 4.43609   9
   2   1  21 33.4590 3.42664   7
   2  -1  21 46.8179 8.05883   6
  -2  -1 -22 18.6745 3.83180   9
  -2   1 -22 21.8057 5.23436   9
   2  -1  22 25.1057 7.46252   6
  -2  -1 -23 6.08822 3.53907   9
   2  -1  23 1.73627 7.24860   6
  -2   1 -23 12.0476 4.89987   9
  -2   1 -24-2.48688 5.51139   9
  -2  -1 -24-3.64790 3.98092   9
   2  -1  24 5.42848 7.19051   6
  -2  -1 -25 603.458 18.6312   9
   2  -1  25 617.137 23.8695   6
  -2   1 -25 640.116 22.1527   9
  -2   1 -26 7.91484 5.86134   9
  -2  -1 -26 6.90442 4.14988   9
   2  -1  26 13.0091 8.26746   6
  -2  -1 -27 76.5009 6.55282   9
  -2   1 -27 57.8806 7.56570   9
   2  -1  27 56.9840 10.2920   6
  -2   1 -28 122.596 9.76961   9
   2  -1  28 129.372 12.2170   6
  -2   1 -29 30.4955 6.97535   9
   2  -1  29 28.7607 10.1331   6
  -2   1 -30 1.72658 5.93457   9
  -2   1 -31 54.5284 8.07398   9
  -2   1 -32 11.9332 6.67665   9
   2  -2 -35-4.07976 6.92536   4
  -2   2  34 125.595 12.8658   7
   2  -2 -34 142.086 11.4074   4
  -2   2  33 5.89393 8.06408   7
   2  -2 -33 7.87921 6.34907   4
  -2   2  32 51.6501 9.39823   7
   2  -2 -32 59.6798 8.53946   4
  -2   2  31 78.8054 10.2073   7
  -2  -2  31 83.9828 10.3274   6
   2  -2 -31 83.5175 8.96620   4
  -2   2  30 2.71119 6.95526   7
  -2  -2  30 8.30202 7.66210   6
   2  -2 -30 8.43055 5.32038   4
  -2   2  29 40.8824 7.87434   7
  -2  -2  29 27.1888 8.10587   6
   2  -2 -29 46.5393 7.13748   4
  -2   2  28 115.327 10.5538   7
   2  -2 -28 114.345 9.70300   4
   2   2 -28 118.128 7.40416   4
  -2  -2  28 124.912 10.7075   6
   2   2 -27 23.9042 4.99878   4
   2  -2 -27 23.3101 5.89026   4
  -2   2  27 38.1565 7.81246   7
  -2  -2  27 31.5829 7.93983   6
  -2   2  26 343.904 16.7593   7
   2  -2 -26 319.160 14.9739   4
   2   2 -26 337.077 13.0920   4
  -2  -2  26 333.971 15.6429   6
   2   2 -25 8.53702 4.04516   4
  -2   2  25 6.49075 5.92786   7
  -2  -2  25 8.02303 2.36775   1
  -2  -2  25 2.38029 6.76994   6
   2  -2 -25 5.65824 4.75673   4
  -2   2  24 177.511 11.3967   7
   2  -2 -24 167.343 10.0648   4
  -2  -2  24 177.642 11.1705   6
   2   2 -23 14.5881 2.49724   2
  -2   2  23 21.7219 5.88658   7
  -2  -2  23 20.5557 6.76130   6
   2  -2 -23 19.1898 4.89448   4
   2  -2 -22 9.76861 4.39809   4
  -2   2  22 16.7871 5.28764   7
  -2  -2  22 10.4954 6.13092   6
   2  -2 -21 0.45238 3.40341   4
   2   2 -21-1.56617 4.21668   3
   2  -2 -21 2.99587 4.30269   3
  -2   2  21 6.80248 4.84623   7
  -2  -2  21 2.84401 6.19854   6
   2   2 -20 68.2714 7.16134   3
   2  -2 -20 76.4297 6.77764   3
  -2   2  20 78.7187 7.67543   7
   2  -2 -20 75.8284 6.65951   4
   2  -2 -20 71.8608 4.80770   2
  -2  -2  20 80.4174 8.25393   6
   2  -2 -19 13.2779 4.03155   4
  -2   2  19 10.6856 4.89233   7
   2  -2 -19 9.36867 2.76437   2
   2   2 -19 2.83024 3.91444   3
   2  -2 -19 5.22539 3.78987   3
  -2  -2  19 8.94360 6.38000   6
   2   2 -18 758.489 22.8832   3
  -2   2  18 659.038 22.5128   7
   2  -2 -18 727.357 22.2598   4
  -2  -2  18 656.691 21.6686   6
   2  -2 -18 700.016 18.9194   2
   2  -2 -18 709.446 20.8870   3
   2  -2 -17 199.986 8.05654   2
  -2   2  17 194.471 10.6905   7
   2  -2 -17 228.939 9.57282   3
   2  -2 -17 204.590 10.4065   4
   2  -2 -16 251.347 9.24616   2
   2   2 -16 245.799 9.58916   5
   2  -2 -16 245.745 9.85112   3
  -2   2  16 261.800 11.7892   7
   2   2 -15 7.86342 2.78531   5
  -2   2  15 7.91683 2.67151   8
   2  -2 -15 7.08085 2.76423   3
   2  -2 -15 6.89867 2.69320   2
  -2   2  15 4.24328 3.52682   7
   2   2 -14 1.05348 2.37594   5
  -2   2  14 4.04481 2.07585   8
  -2   2  14 4.33715 3.18135   7
   2  -2 -14 2.70602 2.37034   3
   2  -2 -14 1.44011 2.50004   2
   2  -2 -14 3.93155 3.96125   6
   2   2 -13 159.709 6.69198   5
  -2   2  13 171.688 7.33706   8
   2  -2 -13 176.650 7.25042   3
   2  -2 -13 157.956 7.18112   2
  -2   2  13 176.931 8.56635   7
  -2  -2  13 168.314 6.92820   5
   2  -2 -12 38.8195 3.52278   3
  -2   2  12 44.1411 3.65555   8
  -2   2  12 42.5524 4.34157   7
   2  -2 -12 38.9353 3.91862   2
  -2  -2  11 9.06580 2.28871   5
  -2   2  11 9.55380 2.26900   8
  -2   2  11 8.07439 2.59502   7
  -2  -2  10 426.938 11.5365   5
  -2   2  10 412.086 12.4338   8
   2  -2 -10 423.603 13.7893   1
  -2  -2  10 381.456 12.9197   8
  -2  -2   9 77.5521 4.87959   8
  -2   2   9 76.6025 4.42675   8
   2  -2  -9 78.6551 5.66494   1
  -2  -2   9 78.7486 3.88011   5
  -2  -2   8 846.847 19.4551   5
   2  -2  -8 805.437 20.1385   8
  -2  -2   8 815.606 21.4013   8
  -2   2   8 803.553 20.6155   8
   2  -2  -8 809.964 22.4337   1
   2  -2  -7 181.541 6.63417   8
  -2  -2   7 202.006 7.67599   8
  -2  -2   7 193.948 6.14934   5
   2  -2  -7 181.291 7.91431   7
   2  -2  -7 196.749 8.80912   1
   2  -2  -6 228.510 7.59788   8
   2  -2  -6 229.711 8.73592   7
  -2  -2   6 222.618 6.78132   5
  -2  -2   6 214.962 8.07648   8
   2  -2  -6 251.626 9.88612   1
   2  -2  -5 317.770 9.43575   8
  -2  -2   5 304.949 9.87253   8
   2  -2  -5 314.341 10.4612   7
   2  -2  -5 326.785 11.6339   1
   2   2  -4 195.661 6.93441   8
   2  -2  -4 186.445 6.70453   8
  -2  -2   4 179.576 6.98991   8
   2  -2  -4 197.093 7.71198   7
  -2  -2   3 6.49215 1.89650   8
   2  -2  -3 6.21269 1.51522   8
   2   2  -3 7.25427 1.68632   8
   2  -2  -3 7.24865 2.76005   7
   2   2  -2 216.960 7.32647   8
   2  -2  -2 217.428 8.00168   7
   2   2  -1 34.6470 2.62791   8
   2  -2  -1 32.6428 3.49670   7
   2   2   0 362.021 10.4622   8
   2  -2   0 372.273 11.2069   7
   2  -2   1 36.1285 3.63912   7
   2   2   1 33.6598 2.67904   8
   2  -2   1 42.8817 3.04836   5
   2  -2   2 807.005 20.2389   7
   2   2   2 806.285 19.7312   8
  -2   2  -3 807.975 20.6495   9
   2  -2   3 777.426 19.7585   7
   2  -2   4 1840.15 41.8287   7
   2  -2   4 1834.74 42.0429   5
   2  -2   4 1936.07 44.1554   1
   2  -2   5 5.96003 3.71989   1
   2  -2   5 11.5447 2.44879   5
   2  -2   5 12.3513 2.87444   7
   2   2   5 13.7061 3.03385   4
  -2  -2  -5 14.6384 3.75583   6
   2  -2   5 12.8180 3.15875   9
   2  -2   6 826.898 20.8830   5
   2  -2   6 816.326 21.4181   9
  -2   2  -6 796.217 21.0030   5
   2   2   6 831.051 21.3664   4
  -2  -2  -6 800.729 18.6853   7
  -2  -2  -6 796.362 21.0604   6
   2  -2   6 813.323 22.0886   1
   2  -2   7 205.165 7.85959   5
  -2   2  -7 192.152 7.87379   5
   2   2   7 202.946 8.06804   4
  -2  -2  -7 197.366 5.97072   7
   2  -2   7 208.029 8.30244   9
  -2  -2  -7 202.517 8.54053   6
   2  -2   7 189.508 8.55987   1
   2  -2   8 13.1902 2.76867   5
  -2  -2  -8 11.1071 1.73487   7
   2   2   8 14.6611 2.92803   4
   2  -2   8 9.97998 2.90713   9
   2  -2   8 14.6035 3.21268   1
  -2  -2  -8 11.0151 4.11445   6
   2  -2   9 52.8772 4.51490   9
   2   2   9 44.7199 4.20321   4
  -2   2  -9 47.3932 4.14312   9
  -2  -2  -9 52.1762 2.74610   7
  -2  -2  -9 49.1421 5.69498   6
   2  -2   9 51.9608 4.27968   5
  -2   2 -10 67.2444 4.91946   9
   2   2  10 71.6005 5.02055   4
  -2  -2 -10 69.6369 3.19273   7
   2  -2  10 75.3944 5.19719   5
  -2   2 -11 197.714 8.56518   9
   2  -2  11 178.599 4.67505   4
   2  -2  11 206.604 7.95371   2
   2  -2  11 210.421 8.97475   5
   2  -2  12 583.292 16.1503   2
   2  -2  12 539.271 17.3447   5
  -2   2 -12 562.988 17.1941   9
   2  -2  13 574.747 16.1886   2
  -2   2 -13 575.089 17.7955   9
   2  -2  13 581.393 18.1687   5
   2  -2  14 1116.87 27.5465   2
  -2   2 -14 1152.48 30.0433   9
   2  -2  14 1115.77 30.2463   5
  -2   2 -15 188.097 9.52312   9
   2  -2  15 201.145 7.82553   2
   2  -2  16 59.8887 4.43432   2
  -2   2 -16 66.9850 6.04562   9
  -2  -2 -17 48.5928 2.46380   9
  -2   2 -17 45.7752 5.68820   9
   2  -2  17 54.5556 4.13872   2
  -2  -2 -18 7.44700 1.78958   9
  -2   2 -18 13.4192 4.44560   9
  -2  -2 -19 187.233 6.06108   9
  -2   2 -19 199.393 10.8510   9
  -2   2 -20 114.061 8.70762   9
  -2  -2 -20 101.382 4.53544   9
  -2   2 -21-5.32323 5.74257   9
  -2  -2 -21 1.62007 2.18911   9
   2  -2  21-1.30876 8.80201   6
  -2   2 -22 143.587 10.2244   9
  -2  -2 -22 141.621 5.75457   9
   2  -2  22 141.956 12.8493   6
  -2   2 -23 12.0924 5.93010   9
  -2  -2 -23 10.5181 2.88868   9
   2  -2  23 15.7620 9.36531   6
  -2  -2 -24 52.6810 4.12013   9
   2  -2  24 63.6981 10.2893   6
  -2   2 -24 64.1609 8.18134   9
  -2   2 -25 180.061 11.9129   9
   2  -2  25 161.175 13.6037   6
  -2   2 -26 7.49146 5.87270   9
   2  -2  26-5.79349 9.24746   6
  -2   2 -27 27.4508 7.13149   9
   2  -2  27 27.6100 10.1424   6
  -2   2 -28 73.6516 8.80635   9
  -2   2 -29 6.64095 6.49569   9
  -2   2 -30 89.1785 9.84774   9
  -2   2 -31 30.2515 7.93072   9
  -2   2 -32 7.66595 7.11419   9
  -2   2 -33 20.4952 7.79838   9
  -2  -3  34 8.74318 9.40424   6
  -2   3  33-3.97951 9.46051   7
  -2  -3  33 3.52090 9.99460   6
   2  -3 -33-6.56279 7.44676   4
  -2   3  32 36.7158 8.85534   7
  -2  -3  32 24.5137 9.50447   6
   2  -3 -32 12.7938 6.54247   4
  -2   3  31 147.106 12.7976   7
  -2  -3  31 137.095 12.9273   6
   2  -3 -31 110.913 11.0614   4
  -2   3  30 24.0280 8.56577   7
  -2  -3  30 23.6006 9.32545   6
   2  -3 -30 31.6227 7.10965   4
  -2   3  29-2.94156 6.90865   7
  -2  -3  29 6.21897 8.50738   6
   2  -3 -29 6.52344 5.79609   4
  -2   3  28 38.0814 8.63260   7
  -2  -3  28 36.7575 9.10456   6
   2  -3 -28 20.7083 6.59932   4
  -2  -3  27 83.5916 10.3934   6
   2  -3 -27 64.1546 8.00826   4
  -2   3  27 68.0215 9.59500   7
   2   3 -26 19.6457 3.97540   4
  -2   3  26 15.0584 7.01899   7
  -2  -3  26 20.0599 8.93120   6
   2  -3 -26 18.7381 5.81097   4
  -2   3  25 29.9666 7.55465   7
  -2  -3  25 29.9713 8.84190   6
   2  -3 -25 23.9072 5.85884   4
   2   3 -24 64.6057 4.72001   2
  -2   3  24 55.0494 8.25282   7
  -2  -3  24 76.9409 10.1638   6
   2  -3 -24 72.7214 7.66161   4
  -2   3  23 427.320 18.9846   7
   2  -3 -23 446.822 18.0351   4
  -2  -3  23 463.150 19.6470   6
   2   3 -23 446.310 13.7786   2
   2   3 -22 4.39197 3.14366   2
   2  -3 -22 11.5559 5.00550   4
  -2   3  22 2.42674 5.96782   7
  -2   3  21 22.6408 6.02952   7
   2  -3 -21 27.1959 5.27913   4
   2  -3 -20 84.0181 7.34517   4
  -2   3  20 71.9135 7.88150   7
   2   3 -19 315.890 14.2333   3
   2  -3 -19 307.366 12.3160   3
  -2   3  19 298.826 14.4175   7
   2  -3 -19 292.022 13.3849   4
   2   3 -18 25.9656 5.35858   3
   2  -3 -18 41.1964 5.04363   3
  -2   3  18 39.8843 6.10131   7
  -2  -3  17 5.82761 3.58568   5
   2   3 -17 6.87494 4.33340   3
   2  -3 -17 4.17109 3.45652   3
  -2   3  17 9.43663 4.39626   7
   2   3 -16 440.755 16.6027   3
   2  -3 -16 484.162 14.8564   3
  -2   3  16 468.130 17.4090   7
  -2   3  16 487.621 14.9228   8
  -2  -3  16 486.622 15.4267   5
  -2   3  15 659.128 20.9603   7
   2   3 -15 600.401 19.6354   3
  -2   3  15 641.745 17.9489   8
  -2  -3  15 602.980 18.1425   5
   2  -3 -15 630.598 17.6545   3
   2   3 -14 68.6535 5.82989   3
   2  -3 -14 55.1347 4.43749   3
  -2   3  14 49.7693 5.83125   7
   2  -3 -14 57.6955 5.97709   4
  -2   3  14 61.2521 4.58580   8
  -2  -3  14 61.3277 4.89117   5
   2   3 -13 397.285 14.0748   3
   2  -3 -13 408.513 12.5350   3
  -2   3  13 435.710 12.9852   8
  -2   3  13 399.692 14.9686   7
   2  -3 -13 412.508 15.3705   4
  -2  -3  13 416.326 13.0479   5
   2  -3 -12 44.3694 5.21041   4
  -2   3  12 44.3114 3.63270   8
   2  -3 -12 43.3831 3.75579   3
   2   3 -12 39.0173 4.43599   3
  -2   3  12 34.8146 4.85245   7
  -2  -3  12 36.4924 3.68045   5
  -2   3  11 685.660 17.9042   8
   2   3 -11 633.267 19.0211   3
  -2  -3  11 682.138 18.0171   5
  -2   3  11 679.602 20.2689   7
   2  -3 -11 679.988 21.1022   4
  -2   3  10 19.2564 3.49372   7
   2   3 -10 11.5999 3.06012   3
   2  -3 -10 15.6977 3.67316   4
  -2  -3  10 16.5743 2.76623   5
   2  -3  -9 420.448 14.5965   2
   2   3  -9 421.997 13.4577   3
  -2   3   9 445.977 14.6208   7
  -2  -3   9 455.705 12.7558   5
   2  -3  -9 452.457 15.6895   4
  -2  -3   9 410.913 13.6030   8
   2  -3  -8 24.7038 4.20145   4
  -2  -3   8 12.1697 2.50357   5
  -2  -3   8 9.96268 2.62642   8
  -2   3   8 14.5266 3.12975   7
   2  -3  -8 18.0068 3.88173   2
   2   3  -8 19.6286 3.05713   3
   2  -3  -8 16.0092 4.81862   1
   2  -3  -7 1088.65 29.0564   2
  -2  -3   7 1077.97 27.2244   8
   2  -3  -7 1110.96 25.7798   8
   2   3  -7 1082.81 26.9236   3
  -2   3   7 1098.50 28.3761   7
   2  -3  -7 1153.37 29.6406   4
   2  -3  -7 1083.29 29.9580   1
   2  -3  -6 112.862 6.57995   9
  -2   3   6 113.396 6.28860   7
   2  -3  -6 99.3872 7.42426   1
   2  -3  -6 117.225 4.88090   8
  -2  -3   6 122.512 5.83533   8
   2  -3  -6 109.221 7.39496   2
   2   3  -6 118.474 5.63836   3
   2  -3  -6 123.012 7.27237   4
   2  -3  -5 469.900 14.6407   9
   2  -3  -5 448.043 12.4680   8
   2  -3  -5 461.100 16.1350   1
  -2   3   5 440.817 14.4240   7
  -2  -3   5 468.845 13.5003   8
   2  -3  -5 478.953 15.3979   4
   2  -3  -4 274.698 11.8361   1
   2  -3  -4 270.220 10.7750   4
   2  -3  -4 306.848 10.7604   9
   2  -3  -4 300.499 10.7407   7
  -2  -3   4 291.354 9.64625   8
   2  -3  -4 281.889 8.78529   8
  -2  -3   3 476.842 13.2668   8
   2  -3  -3 498.117 14.8522   7
   2  -3  -3 471.585 14.9917   4
   2  -3  -3 439.848 12.6866   8
   2  -3  -2 155.727 7.41353   7
   2  -3  -2 143.038 7.11458   4
   2  -3  -1 458.634 14.7356   4
   2   3  -1 500.645 13.2184   8
   2  -3  -1 492.979 15.1060   7
   2  -3   0 448.379 13.8279   7
   2   3   0 420.607 11.7949   8
   2   3   1 547.815 14.4101   8
   2  -3   1 563.862 16.4256   7
   2   3   2 568.950 14.3370   8
   2  -3   2 536.801 15.5812   5
  -2   3  -2 556.734 16.4054   9
   2  -3   2 533.670 16.0343   7
   2  -3   2 542.583 17.3440   2
   2  -3   2 543.506 15.4077   4
   2  -3   3 468.572 15.4067   2
   2  -3   3 450.779 13.6724   5
   2  -3   3 448.556 14.0172   7
  -2   3  -3 448.176 14.3512   9
   2   3   3 448.986 11.1343   9
   2  -3   3 455.033 13.1258   4
   2   3   3 444.821 12.2158   8
   2   3   4 301.333 7.80610   9
  -2   3  -4 326.180 11.4341   9
   2  -3   4 320.214 11.9342   2
   2  -3   4 321.470 10.7131   5
   2  -3   4 322.871 11.0636   7
   2  -3   4 338.660 9.92413   4
   2   3   4 300.199 9.21286   8
   2  -3   4 301.097 12.2579   1
   2  -3   5 2.67313 1.88957   4
   2  -3   5 5.79413 3.10518   7
   2   3   5 2.90014 0.95675   9
   2  -3   5 4.13193 2.28713   5
   2  -3   5 4.40268 3.52663   1
  -2   3  -5 8.19832 2.81177   9
   2  -3   5 8.56946 3.35189   2
   2  -3   6 10.8515 1.89543   4
   2  -3   6 13.0740 3.89093   1
   2  -3   6 10.8679 2.84694   5
   2  -3   6 17.5679 3.60114   2
  -2   3  -6 11.6390 2.99277   9
   2  -3   7 332.426 11.4250   5
   2  -3   7 316.338 12.6436   1
   2  -3   7 323.845 12.0252   2
  -2  -3  -7 307.031 9.76939   7
   2  -3   7 324.881 8.71216   4
  -2   3  -7 312.898 11.7178   9
   2  -3   8 564.149 16.8125   5
   2  -3   8 600.637 17.5862   2
  -2  -3  -8 557.096 14.9163   7
   2  -3   8 561.809 17.9808   1
   2  -3   8 563.365 13.3356   4
   2  -3   9 49.6351 4.80478   2
   2  -3   9 32.4806 1.84189   4
   2  -3   9 32.7868 4.66223   1
   2  -3   9 36.0118 4.09704   5
  -2  -3  -9 37.3098 3.31349   7
   2  -3  10 7.91534 3.01688   5
   2  -3  10 9.08563 3.88685   1
   2  -3  10 5.19653 3.11066   2
  -2  -3 -10 16.7045 2.71261   7
   2  -3  11 367.320 12.8289   2
   2  -3  11 379.042 13.7656   1
  -2  -3 -11 354.337 10.6897   7
   2  -3  11 374.803 13.3760   5
  -2  -3 -12 105.088 5.06351   7
   2  -3  12 118.945 7.26149   1
   2  -3  12 85.4932 6.32841   5
   2  -3  12 102.834 6.31063   2
  -2   3 -13 96.4707 6.94722   9
  -2  -3 -13 89.7851 4.82443   7
   2  -3  13 85.6045 6.48789   1
   2  -3  13 91.4835 6.06983   2
   2  -3  13 77.5884 6.29519   5
  -2   3 -14 0.41716 3.96248   9
   2  -3  14 1.18576 3.51505   5
   2  -3  14 1.78587 3.08986   2
   2  -3  14 1.37020 3.73210   1
  -2   3 -15 351.209 14.2657   9
   2  -3  15 333.122 12.0411   2
   2  -3  15 328.420 13.7395   5
  -2   3 -16 495.149 18.0063   9
   2  -3  16 485.559 15.2999   2
   2  -3  16 469.661 17.4286   5
  -2   3 -17 42.7920 6.11473   9
   2  -3  17 35.8521 5.96710   5
   2  -3  18 31.6777 5.91066   5
  -2   3 -18 34.8317 6.29461   9
  -2   3 -19 312.533 15.0318   9
   2   3  20 42.2824 4.46134   2
  -2   3 -20 43.1960 7.06506   9
  -2   3 -21 37.3929 6.76502   9
  -2   3 -22 3.92798 5.67765   9
  -2   3 -23 123.693 10.7147   9
  -2   3 -24 79.9900 9.13910   9
  -2   3 -25 87.0888 9.86860   9
   2  -3  25 106.454 13.5854   6
  -2   3 -26-0.72903 6.75600   9
   2  -3  26 0.86034 11.4550   6
  -2   3 -27 322.339 17.6102   9
  -2   3 -28 67.4998 9.57030   9
  -2   3 -29 26.9852 7.59053   9
  -2   3 -30 5.47349 7.14764   9
  -2   3 -31 104.594 12.1998   9
  -2   3 -32 46.6265 9.24769   9
  -2  -4  32 13.3452 10.8618   6
  -2  -4  31 136.757 14.5949   6
  -2   4  31 140.987 13.4076   7
  -2   4  30 300.194 17.8986   7
   2  -4 -30 291.351 16.4874   4
  -2  -4  30 287.299 18.7454   6
  -2   4  29 202.746 14.9338   7
   2  -4 -29 210.310 14.0167   4
  -2  -4  29 194.040 15.6634   6
  -2   4  28 159.714 13.2217   7
   2  -4 -28 139.570 11.7209   4
  -2  -4  28 137.425 14.2077   6
  -2   4  27 65.6353 9.89098   7
   2  -4 -27 44.2841 8.11726   4
  -2  -4  27 55.6737 12.0899   6
  -2   4  26 741.694 27.9842   7
   2  -4 -26 729.025 26.4681   4
  -2  -4  26 761.538 28.6197   6
  -2   4  25 198.794 13.9754   7
   2  -4 -25 173.996 12.0842   4
  -2   4  24 313.666 17.0275   7
   2   4 -24 337.057 12.5458   2
   2  -4 -24 332.265 16.1955   4
   2   4 -23 397.753 14.1915   2
   2  -4 -23 398.416 17.8729   4
  -2   4  23 407.422 19.2402   7
  -2   4  22 1532.76 43.6455   7
   2  -4 -22 1500.96 42.3152   4
   2   4 -22 1511.67 38.0266   2
  -2   4  21 651.492 24.6909   7
   2   4 -21 674.123 20.4183   2
  -2   4  20 537.485 21.3864   7
   2   4 -20 572.998 18.3344   2
  -2  -4  20 564.360 19.5386   5
  -2   4  19 470.597 19.2217   7
  -2  -4  19 484.875 17.3509   5
  -2   4  18 2417.68 60.2849   7
  -2  -4  18 2410.58 57.5395   5
  -2   4  17 212.234 8.67224   8
  -2   4  17 209.076 11.9626   7
   2  -4 -17 199.221 11.9478   4
  -2  -4  17 186.800 9.84235   5
   2   4 -16 891.386 27.9837   3
   2  -4 -16 955.917 24.5715   3
  -2   4  16 943.799 24.2864   8
  -2   4  16 934.638 28.4978   7
   2  -4 -16 967.905 29.1765   4
  -2  -4  16 951.081 26.1403   5
   2  -4 -15 1081.02 26.4294   3
  -2   4  15 1085.42 30.7360   7
   2  -4 -15 1066.85 31.2910   4
   2   4 -15 977.127 29.7351   3
  -2  -4  15 1027.58 27.9413   5
  -2  -4  14 3768.16 83.2834   5
   2  -4 -14 3819.23 81.1534   3
  -2   4  14 3682.11 85.9177   7
   2  -4 -14 3719.36 86.8591   4
   2   4 -14 3682.05 85.6522   3
  -2  -4  13 1983.73 47.4642   5
   2   4 -13 2007.11 49.7823   3
  -2   4  13 2074.65 50.4764   7
   2  -4 -13 2080.29 51.4289   4
  -2  -4  12 680.103 19.0373   5
   2   4 -12 641.397 20.2724   3
  -2   4  12 638.254 20.9909   7
   2  -4 -12 639.476 21.6761   4
  -2  -4  11 492.381 15.1062   5
   2   4 -11 468.940 15.9717   3
   2  -4 -11 502.175 13.2741   3
  -2   4  11 450.359 16.7596   7
   2  -4 -11 459.780 17.4760   4
   2   4 -10 4122.68 91.5981   3
  -2  -4  10 4176.09 90.7367   5
   2  -4 -10 4174.72 88.1602   3
  -2   4  10 4157.84 93.3373   7
   2  -4 -10 4096.66 94.1086   4
  -2  -4   9 250.820 9.67498   5
   2   4  -9 242.773 10.0603   3
  -2   4   9 258.019 11.5394   7
   2  -4  -9 249.048 11.8025   4
  -2  -4   8 600.669 17.3957   5
  -2  -4   8 611.520 17.6360   8
   2  -4  -8 608.953 19.9135   4
   2   4  -8 617.583 17.6438   3
  -2  -4   7 1393.12 33.4507   5
   2   4  -7 1366.67 33.2014   3
   2  -4  -7 1356.33 36.0172   4
  -2  -4   7 1384.77 33.4054   8
   2  -4  -6 2999.87 63.3434   8
  -2  -4   6 2992.06 65.5321   8
   2  -4  -6 2815.20 68.0221   4
   2   4  -6 2912.10 65.1327   3
   2  -4  -5 1460.39 32.9222   8
  -2  -4   5 1502.64 34.8592   8
   2   4  -5 1463.88 34.3818   3
   2  -4  -5 1416.75 37.1493   4
  -2  -4   4 222.382 8.22359   8
   2  -4  -4 219.869 7.15461   8
   2   4  -4 219.910 7.96215   3
   2  -4  -4 202.329 9.53776   4
  -2  -4   3 112.466 5.36345   8
   2  -4  -3 115.406 4.91357   8
   2  -4  -3 101.457 6.67365   4
   2  -4  -2 3427.04 76.7499   4
   2   4  -1 462.742 13.7138   9
   2  -4  -1 486.672 15.2136   4
   2  -4   0 1038.74 26.6611   4
   2   4   1 1594.25 36.4308   9
   2  -4   1 1616.36 38.0921   4
   2  -4   2 4900.93 108.845   5
  -2   4  -2 4988.35 109.650   9
   2   4   2 5000.18 105.814   9
   2  -4   2 5143.02 107.570   4
   2  -4   3 2306.82 53.3460   4
   2   4   3 2493.20 52.0711   8
   2  -4   3 2356.88 55.3576   5
   2   4   3 2391.63 51.9004   9
  -2   4  -3 2373.16 56.1365   9
   2   4   4 2230.59 48.8575   9
   2   4   4 2328.15 49.4748   8
   2  -4   4 2273.57 53.0254   5
  -2   4  -4 2278.42 53.8245   9
   2   4   5 1454.17 31.8760   9
  -2   4  -5 1474.63 37.2486   9
   2   4   5 1531.91 33.0220   8
   2  -4   5 1413.49 33.4281   4
   2  -4   5 1454.91 36.3972   5
   2   4   6 5792.96 119.674   8
   2  -4   6 5701.67 123.647   5
  -2  -4  -6 5658.70 122.013   7
   2  -4   6 5661.30 119.841   4
  -2   4  -6 5654.92 124.359   9
   2  -4   7 583.102 18.4302   5
   2   4   7 605.008 15.3713   8
   2  -4   7 595.924 14.9997   4
  -2  -4  -7 586.926 17.1216   7
  -2   4  -7 619.962 19.3235   9
   2  -4   8 2423.46 56.2774   5
  -2   4  -8 2353.58 56.7845   9
   2   4   8 2354.51 52.3497   8
   2  -4   8 2424.64 51.4337   4
  -2  -4  -8 2388.96 54.1205   7
   2  -4   9 1929.72 47.9054   5
  -2   4  -9 1988.85 48.9078   9
   2  -4   9 2012.61 42.7053   4
  -2  -4  -9 1981.86 45.9805   7
   2  -4  10 3435.52 79.2039   5
  -2   4 -10 3430.75 80.2149   9
  -2  -4 -10 3597.85 77.1098   7
   2  -4  11 1394.95 37.3746   5
  -2   4 -11 1458.78 38.5756   9
  -2  -4 -11 1523.67 35.3640   7
   2  -4  12 748.417 22.5089   5
  -2  -4 -12 715.325 19.7591   7
  -2  -4 -13 439.388 13.5599   7
   2  -4  13 402.230 15.5302   5
  -2  -4 -14 1900.97 44.2663   7
   2  -4  14 1944.01 48.2156   5
   2  -4  15 42.5050 5.83922   5
  -2  -4 -15 42.5676 4.82005   7
  -2   4 -16 548.988 20.4650   9
   2   4  16 514.662 16.1747   3
   2  -4  16 531.591 19.2348   5
  -2   4 -17 830.812 27.2854   9
   2  -4  17 805.628 26.0246   5
  -2   4 -18 847.283 28.1258   9
   2   4  18 804.498 24.2638   2
   2  -4  18 857.383 27.2573   5
  -2   4 -19 412.514 18.5667   9
   2   4  19 413.456 15.0043   2
   2  -4  19 380.170 17.2348   5
  -2   4 -20 120.031 10.4892   9
   2   4  20 119.683 7.86778   2
   2  -4  20 113.837 10.0131   5
  -2   4 -21 124.874 11.6749   9
  -2   4 -22 997.826 33.8081   9
  -2   4 -23 52.4823 9.32350   9
  -2   4 -24 140.011 12.4423   9
  -2   4 -25 171.446 13.9154   9
  -2   4 -26 381.614 20.5775   9
  -2   4 -27 267.793 17.3816   9
  -2   4 -28 97.8016 12.1843   9
  -2   4 -29 54.1595 10.4404   9
  -2  -5  30 23.9813 12.2600   6
  -2   5  29 53.5247 10.1967   7
  -2  -5  29 34.2661 13.1882   6
  -2   5  28 90.5422 11.9522   7
  -2  -5  28 72.9916 14.8149   6
   2   5 -27 150.815 13.8201   9
  -2   5  27 143.599 13.7649   7
   2  -5 -27 147.659 11.8832   4
   2   5 -26 50.2357 9.48045   9
   2  -5 -26 79.8909 9.44091   4
  -2   5  26 68.5596 10.4010   7
   2   5 -25 33.0609 8.40071   9
  -2   5  25 25.7927 8.70616   7
   2  -5 -25 20.2153 7.09466   4
   2   5 -24 19.2401 7.43980   9
  -2   5  24 17.9050 7.49777   7
   2   5 -24 8.17603 4.63235   2
   2  -5 -24 20.4829 7.20266   4
   2   5 -23 172.875 9.90750   2
  -2   5  23 177.052 13.5339   7
   2   5 -22 73.4333 6.94302   2
  -2  -5  22 72.6269 8.18964   5
  -2   5  22 83.7909 9.73828   7
   2   5 -21 6.92017 4.14353   2
  -2   5  21 10.4121 6.81557   7
  -2  -5  21 4.08007 5.42610   5
  -2   5  20 182.179 12.8298   7
   2  -5 -20 219.520 13.1570   4
   2   5 -20 203.643 10.9190   2
  -2  -5  20 180.375 11.1707   5
  -2   5  19 195.892 12.4708   7
   2  -5 -19 170.876 11.7873   4
   2   5 -19 173.760 10.0411   2
  -2  -5  19 154.918 10.1789   5
   2  -5 -18 94.2989 9.25633   4
  -2   5  18 85.4102 8.75402   7
   2   5 -18 94.1792 7.57931   2
  -2  -5  18 85.0697 7.42750   5
   2  -5 -17 212.896 12.5238   4
   2   5 -17 197.971 10.8782   2
  -2  -5  17 200.210 10.4757   5
   2   5 -16 6.96271 4.48118   2
  -2  -5  16 6.10868 3.93118   5
   2  -5 -16 4.77119 4.84528   4
  -2  -5  15 8.22814 4.21160   5
   2  -5 -15 7.58368 5.03987   4
  -2  -5  14 70.3357 6.06553   5
   2  -5 -14 82.3197 8.20484   4
  -2  -5  13 164.547 8.81409   5
   2  -5 -13 175.597 10.9044   4
  -2  -5  12 194.050 9.51100   5
   2  -5 -12 205.544 11.7234   4
  -2  -5  11 27.3271 4.42885   5
   2  -5 -11 23.2912 2.59095   3
   2  -5 -11 22.9127 5.20025   4
   2   5 -10 89.7711 7.70998   9
   2  -5 -10 91.5302 3.83640   3
  -2  -5  10 87.0882 6.49765   5
   2  -5 -10 81.4142 7.64901   4
   2   5 -10 91.3203 7.07586   3
   2   5  -9 209.634 10.7568   9
   2   5  -9 201.820 9.90736   3
   2  -5  -9 225.513 6.44728   3
   2  -5  -9 186.551 10.8927   4
  -2  -5   9 216.246 9.74095   5
   2   5  -8 40.4227 5.54261   9
   2  -5  -8 47.2891 2.72732   3
   2   5  -8 48.5375 5.26765   3
   2  -5  -8 35.8567 5.55593   4
  -2  -5   8 43.2082 4.92157   5
  -2  -5   7 29.5476 4.39628   5
   2   5  -7 27.4007 4.78001   9
  -2  -5   7 20.2790 3.31267   8
   2   5  -7 27.5106 4.29749   3
   2  -5  -7 18.5370 4.50956   4
   2   5  -6 6.49295 3.89829   9
  -2  -5   6 11.1367 2.74488   8
   2   5  -6 5.14982 3.00914   3
   2  -5  -6 4.41180 3.90215   4
   2  -5  -5 11.8449 1.88336   8
  -2  -5   5 18.0327 2.93905   8
   2   5  -5 22.3181 3.55852   3
   2   5  -5 23.1539 4.35804   9
   2  -5  -5 17.5842 4.22614   4
   2   5  -4 303.044 11.8623   9
   2   5  -4 311.579 10.6427   3
   2  -5  -4 300.435 8.79951   8
   2  -5  -4 309.150 12.7719   4
  -2  -5   4 310.365 10.2729   8
   2   5  -3 255.618 10.3206   9
   2  -5  -3 240.940 7.70515   8
   2   5  -3 275.845 9.24897   3
   2  -5  -3 244.423 10.9028   4
   2   5  -2-0.28452 3.07102   9
   2  -5  -2 0.79787 1.64209   8
   2  -5  -2 0.34990 3.24074   4
   2   5  -1 422.896 12.0827   3
   2   5  -1 445.571 13.8961   9
   2  -5  -1 426.073 14.5425   4
   2   5   0 263.873 9.80989   9
   2  -5   0 237.848 10.1757   4
   2   5   0 261.648 8.25511   3
   2   5   1 85.8404 5.25824   9
   2  -5   1 90.3144 5.95240   4
   2   5   1 90.4810 4.33824   3
   2   5   2 13.1497 3.00184   9
  -2   5  -2 14.5932 4.04130   9
   2  -5   2 18.3447 3.99194   5
   2   5   2 17.8516 2.29089   3
   2  -5   2 11.2114 3.04157   4
   2  -5   3 171.741 9.01404   5
   2  -5   3 148.373 7.17050   4
   2   5   3 171.519 5.54397   3
  -2   5  -3 159.767 9.10880   9
   2   5   4 185.744 6.84252   9
  -2   5  -4 187.044 9.92227   9
   2  -5   4 187.867 7.73823   4
   2  -5   4 180.167 9.48345   5
  -2   5  -5 112.467 7.75609   9
   2   5   5 107.203 4.78931   9
   2  -5   5 111.379 7.44424   5
   2  -5   5 105.057 5.57464   4
  -2   5  -6 142.027 8.93165   9
   2  -5   6 158.829 6.63967   4
   2  -5   6 141.887 8.53692   5
  -2   5  -7 616.917 20.7546   9
   2  -5   7 643.993 20.3905   5
   2  -5   8 91.6822 7.05872   5
  -2   5  -8 73.3703 6.94088   9
   2  -5   9 171.311 9.29089   5
   2   5   9 136.306 4.72094   8
  -2   5  -9 155.374 9.42861   9
  -2   5 -10 28.0574 5.49349   9
   2  -5  10 23.0842 4.53079   5
   2   5  10 23.2532 2.02993   8
   2   5  11 360.226 9.39759   3
  -2   5 -11 322.369 14.3992   9
   2  -5  11 345.591 13.9191   5
  -2   5 -12 7.48964 4.72619   9
   2  -5  12 2.31233 3.94847   5
   2   5  12 1.72785 1.53442   8
   2   5  12-1.52994 2.46004   3
  -2   5 -13 0.55645 4.31056   9
   2  -5  13-0.96474 4.11745   5
   2   5  13 0.74533 1.60102   8
   2   5  13-0.90602 2.40810   3
  -2   5 -14 19.6928 5.50923   9
   2  -5  14 20.5261 5.19734   5
   2   5  15 384.333 16.0536   2
   2  -5  15 405.521 16.6097   5
   2  -5  16 51.8088 6.87317   5
   2   5  16 52.0455 6.63904   2
   2  -5  17-0.56081 4.55130   5
   2   5  17 3.91535 4.30890   2
   2   5  18 119.472 8.92614   2
   2  -5  18 131.127 10.1541   5
   2  -5  19 282.565 14.7350   5
   2   5  19 250.723 12.6646   2
   2  -5  20 3.87521 5.81531   5
  -2   5 -20-7.84628 6.48233   9
   2  -5  21 10.1466 6.40544   5
  -2   5 -21 16.5067 6.98838   9
  -2   5 -22-1.73072 6.96066   9
   2  -5  22-0.70573 6.54522   5
  -2   5 -23 27.1456 8.48588   9
  -2   5 -24 157.371 14.0739   9
  -2   5 -25 18.0893 8.46167   9
  -2   5 -26 53.3932 10.7350   9
   2   6 -24 15.7315 8.90003   9
  -2  -6  24 13.5049 6.94319   5
   2   6 -23 0.90341 7.80749   9
  -2  -6  23 6.85035 6.67434   5
   2   6 -23-6.10641 5.80420   2
   2   6 -22 44.3510 9.52241   9
  -2  -6  22 38.9142 8.00948   5
   2   6 -22 58.9107 7.30564   2
   2  -6 -22 61.5984 9.20443   4
   2   6 -21 30.3365 8.67579   9
  -2  -6  21 37.0645 7.41976   5
   2   6 -21 41.3585 6.65430   2
   2  -6 -21 28.0645 7.63289   4
   2   6 -20 47.2942 6.84101   2
  -2  -6  20 47.7477 7.54083   5
   2   6 -20 55.0440 9.14285   9
   2  -6 -20 69.5733 8.98684   4
   2   6 -19 20.6808 8.01146   9
  -2  -6  19 40.3581 6.72061   5
   2   6 -19 46.6788 6.58527   2
   2  -6 -19 44.2153 7.67809   4
   2   6 -18 7.90162 6.36018   9
  -2  -6  18-5.71375 5.54293   5
   2   6 -18 2.39548 5.65516   2
   2  -6 -18 4.35277 5.48404   4
   2   6 -17-1.50680 6.99339   9
  -2  -6  17 8.50305 4.94748   5
   2   6 -17 3.60100 5.53508   2
   2  -6 -17 2.85241 5.39301   4
  -2  -6  16 185.299 10.8232   5
   2   6 -16 159.169 12.4692   9
   2  -6 -16 192.801 12.7933   4
   2   6 -16 212.886 12.3854   2
   2   6 -15 8.14229 6.08402   9
  -2  -6  15 15.5148 5.12230   5
   2   6 -15 17.7290 6.00499   2
   2  -6 -15 6.88133 5.93836   4
   2   6 -14 197.660 12.7189   9
   2  -6 -14 179.459 12.3888   4
  -2  -6  14 192.626 10.5927   5
   2   6 -14 177.162 11.7705   2
   2   6 -13 76.6755 8.60410   9
  -2  -6  13 67.9108 6.82338   5
   2   6 -13 72.9927 8.15412   2
   2  -6 -13 61.9985 8.12419   4
   2   6 -12 6.40180 5.43474   9
  -2  -6  12 10.8605 4.48439   5
   2   6 -12-3.80097 5.61783   2
   2  -6 -12 10.2908 5.67564   4
   2   6 -11 89.3758 8.55942   9
   2   6 -11 90.2543 9.02715   2
   2  -6 -11 71.9174 8.24288   4
  -2  -6  11 104.934 7.66986   5
   2   6 -10-2.60930 4.99154   9
  -2  -6  10 6.13225 3.94652   5
   2  -6 -10 4.21884 4.82892   4
  -2  -6   9 66.1038 6.47287   5
   2   6  -9 67.4140 7.22347   9
   2  -6  -9 74.0007 7.71197   4
  -2  -6   8 65.3784 6.47804   5
   2   6  -8 54.2752 6.57344   9
   2  -6  -8 48.0793 6.68663   4
   2   6  -7 65.9785 6.75448   9
  -2  -6   7 73.7783 6.42250   5
   2   6  -6 463.497 16.8171   9
   2  -6  -6 442.969 17.3587   4
   2   6  -5 3.29106 4.30295   9
   2  -6  -5 0.47259 4.14795   4
   2   6  -4 91.3698 7.11397   9
   2  -6  -4 93.3874 7.33437   4
   2   6  -3 16.1454 4.33894   9
   2  -6  -3 23.5880 4.67629   4
   2   6  -2 4.92761 3.66564   9
   2  -6  -2 0.39596 3.33668   4
   2   6  -1 83.5368 6.30896   9
   2  -6  -1 74.4572 6.17633   4
   2   6   0 37.1664 4.75669   9
   2  -6   0 31.9253 4.45525   4
   2   6   1 18.1057 3.82904   9
   2  -6   1 16.9623 3.79266   4
   2   6   2 323.236 11.3184   9
   2  -6   2 330.289 14.1847   5
   2  -6   2 311.485 11.9538   4
   2   6   3 5.18476 3.09934   9
   2  -6   3 5.92823 4.36446   5
   2  -6   3 3.04905 3.16275   4
   2   6   4 99.3042 5.57412   9
  -2   6  -4 110.536 8.32155   9
   2  -6   4 100.872 7.95264   5
   2  -6   4 101.885 6.22288   4
   2  -6   5 2.48887 4.29926   5
   2  -6   5 4.70981 3.00504   4
  -2   6  -5 5.15189 4.31937   9
   2  -6   6 51.4436 6.44048   5
  -2   6  -6 40.0712 6.18538   9
  -2   6  -7 62.1025 7.34260   9
   2  -6   7 74.8194 7.41597   5
   2  -6   8 116.874 8.78535   5
  -2   6  -8 108.671 8.81819   9
  -2   6  -9 12.9995 5.46390   9
   2  -6   9 7.85664 4.60238   5
   2   6   9 9.58495 5.57924   2
   2  -6  10 105.987 8.71417   5
  -2   6 -10 111.319 9.36284   9
   2   6  10 104.489 9.44133   2
   2  -6  11 93.1185 8.33948   5
  -2   6 -11 97.1637 9.12397   9
   2   6  11 97.9037 9.28844   2
   2  -6  12 189.282 11.3477   5
  -2   6 -12 193.726 12.3492   9
   2   6  12 217.131 12.6663   2
  -2   6 -13 18.6796 5.99063   9
   2  -6  13 7.29658 5.06428   5
   2   6  13 13.5108 5.64903   2
   2  -6  14 10.4884 5.13971   5
   2   6  14 6.76569 4.98418   2
  -2   6 -14 4.03802 5.60066   9
  -2   6 -15 1.40763 6.47381   9
   2   6  15 18.3707 6.19157   2
   2  -6  15 8.40685 5.60691   5
  -2   6 -16 143.754 11.8203   9
   2   6  16 145.338 10.4625   2
   2  -6  16 127.462 10.7053   5
  -2   6 -17 3.86688 6.46657   9
   2  -6  17 3.20857 5.65212   5
   2   6  17-6.06079 5.83006   2
   2   6  18 159.292 11.1504   2
   2  -6  18 159.436 11.8932   5
   2  -6  19 0.68841 7.27136   5
   2   6  19 17.2499 5.61035   2
   2  -6  20 15.1218 7.45886   5
  -2  -7  23 7.73225 7.02390   5
  -2  -7  22 28.9995 8.46485   5
  -2  -7  21 44.5316 7.99760   5
   2   7 -21 42.5471 7.98164   2
   2   7 -20 36.5938 9.92014   9
  -2  -7  20 31.1196 7.50913   5
   2   7 -20 15.5378 8.21340   2
   2   7 -19 9.21969 7.68742   9
   2   7 -19 13.4070 6.64333   2
  -2  -7  19 5.60175 6.47295   5
   2  -7 -19 9.45068 8.07053   4
  -2  -7  18 4.25250 6.19472   5
   2   7 -18 3.52238 7.52048   9
   2   7 -18-3.59846 6.31119   2
   2  -7 -18 10.1316 7.21368   4
  -2  -7  17 291.109 14.9192   5
   2   7 -17 265.528 15.5841   2
   2   7 -17 251.003 16.9636   9
   2  -7 -17 281.806 17.2710   4
  -2  -7  16 11.5753 5.38348   5
   2   7 -16 11.5871 5.96639   2
   2   7 -16 8.80713 6.80507   9
   2  -7 -16 4.08130 6.98193   4
   2   7 -15 13.7628 6.83322   9
  -2  -7  15-6.19694 6.16003   5
   2   7 -15-0.73199 6.03129   2
   2  -7 -15-0.80039 6.04240   4
   2   7 -14 19.7148 7.38685   9
   2   7 -14 20.8394 6.90728   2
  -2  -7  14 18.5276 5.86696   5
   2  -7 -14 25.0511 7.55193   4
   2   7 -13 117.797 10.5031   9
  -2  -7  13 121.887 9.59915   5
   2   7 -13 100.480 10.3190   2
   2   7 -12 53.8861 8.14538   9
  -2  -7  12 41.5999 6.94299   5
   2   7 -12 49.3220 8.09526   2
   2  -7 -12 37.6455 7.26779   4
   2   7 -11 82.1246 8.97416   9
  -2  -7  11 79.6780 7.99369   5
   2   7 -11 73.6223 9.42202   2
   2  -7 -11 79.5652 9.04009   4
   2   7 -10 5.48130 5.67424   9
  -2  -7  10-3.19402 5.49037   5
   2   7 -10-4.65886 6.37208   2
   2  -7 -10 8.85955 6.06736   4
   2   7  -9 150.102 10.8016   9
   2  -7  -9 140.236 11.0592   4
  -2  -7   9 120.686 9.21540   5
   2   7  -9 157.555 12.4003   2
   2   7  -8 21.7940 5.89523   9
  -2  -7   8 19.9091 5.57369   5
   2   7  -8 15.8473 6.52166   2
   2  -7  -8 32.3393 6.83323   4
   2   7  -7 1.59895 5.10994   9
  -2  -7   7-1.55809 4.44630   5
   2   7  -7 10.3592 5.89073   2
   2  -7  -7 2.37424 5.28534   4
  -2  -7   6-2.58539 4.47845   5
   2   7  -6-0.80804 6.20324   2
   2   7  -6 1.01344 4.96881   9
   2  -7  -6 2.82246 4.42245   4
   2   7  -5 63.6957 7.29687   9
   2  -7  -5 50.2847 7.02819   4
   2   7  -4 1.37719 4.82828   9
   2  -7  -4 9.69616 4.89709   4
   2  -7  -3 257.141 12.6506   4
   2   7  -3 267.826 12.4162   9
   2   7  -2 12.0270 5.09763   9
   2   7  -2 22.1810 7.49063   2
   2  -7  -2 18.5844 5.12069   4
   2   7  -1 152.115 9.27597   9
   2  -7  -1 165.584 9.60232   4
   2   7  -1 138.881 12.2945   2
   2   7   0 0.85518 6.37692   2
   2  -7   0 12.2193 4.33120   4
   2  -7   1 26.4412 6.08315   5
   2   7   1 15.1934 6.94834   2
   2  -7   1 18.4347 4.40820   4
   2  -7   2 28.8303 6.31146   5
   2   7   2 19.9715 6.77176   2
   2  -7   2 27.4578 4.71696   4
   2  -7   3 3.65473 4.90880   5
   2  -7   3 1.10515 3.51152   4
   2  -7   4 62.7746 7.62813   5
   2   7   4 65.3343 8.94829   2
   2  -7   5 258.131 13.7303   5
  -2   7  -5 253.667 13.8087   9
   2   7   5 229.764 15.3727   2
  -2   7  -6 38.5248 7.02157   9
   2  -7   6 39.6728 6.78408   5
   2   7   6 27.4562 7.53287   2
   2  -7   7 112.592 9.72157   5
   2   7   7 84.3253 9.95027   2
  -2   7  -7 107.658 9.57060   9
   2  -7   8 5.02800 5.25847   5
  -2   7  -8 3.27229 5.95419   9
   2   7   8 4.65749 5.95533   2
   2  -7   9 31.5478 6.54276   5
  -2   7  -9 29.4683 7.07716   9
   2   7   9 26.0995 7.00503   2
   2  -7  10 21.0682 6.22669   5
  -2   7 -10 23.4375 6.56773   9
   2   7  10 19.7831 6.82216   2
  -2   7 -11 0.71115 5.83569   9
   2  -7  11 4.54455 5.84247   5
   2   7  11 8.33479 6.36862   2
  -2   7 -12 70.3932 8.97336   9
   2  -7  12 53.6856 8.33567   5
   2   7  12 61.3315 8.89248   2
   2   7  13 259.926 15.6472   2
   2  -7  13 269.232 14.9549   5
  -2   7 -13 300.097 16.5333   9
  -2   7 -14 28.0816 7.83859   9
   2  -7  14 25.9666 7.10011   5
   2   7  14 34.6746 7.40601   2
   2   7  15 53.4568 8.43654   2
   2  -7  15 53.9876 8.78964   5
  -2   7 -15 54.1674 9.34517   9
   2  -7  16 12.2718 6.56287   5
   2   7  16 19.7838 7.17432   2
  -2   7 -16 26.8644 8.01233   9
   2   7  17 32.0982 7.41313   2
  -2   7 -17 34.9161 9.12858   9
   2  -7  17 45.5558 8.76082   5
   2   7  18 8.67104 6.86499   2
  -2  -8  17 865.026 29.9805   5
   2   8 -17 858.430 32.4395   2
   2   8 -16 369.405 21.0620   2
  -2  -8  16 415.009 19.2866   5
  -2  -8  15 621.371 23.9903   5
   2   8 -15 645.932 26.7133   2
  -2  -8  14 20.3950 6.99568   5
   2   8 -14 12.2359 8.57983   9
   2   8 -14-2.63543 8.42999   2
   2   8 -13 713.276 27.8761   9
  -2  -8  13 726.029 25.9661   5
   2   8 -13 684.149 28.5734   2
   2  -8 -13 683.278 28.0952   4
   2   8 -12 200.860 14.8586   9
  -2  -8  12 189.752 13.5330   5
   2   8 -12 180.761 15.4351   2
   2  -8 -12 176.134 14.6782   4
   2   8 -11 784.809 28.8368   9
   2   8 -11 786.429 30.8775   2
  -2  -8  11 800.295 27.5271   5
   2  -8 -11 823.695 30.2626   4
   2   8 -10 165.707 14.5850   2
   2   8 -10 194.298 13.7181   9
  -2  -8  10 184.592 12.5894   5
   2  -8 -10 180.645 13.9610   4
   2   8  -9 782.539 31.4414   2
   2   8  -9 799.392 28.5612   9
  -2  -8   9 885.219 28.4689   5
   2  -8  -9 836.773 29.5493   4
   2   8  -8 263.307 18.0735   2
   2   8  -8 295.516 15.9105   9
  -2  -8   8 291.003 15.3602   5
   2  -8  -8 266.325 15.8868   4
   2   8  -7 557.410 25.6169   2
   2   8  -7 523.727 21.2206   9
  -2  -8   7 567.580 21.7336   5
   2  -8  -7 533.921 22.1813   4
  -2  -8   6 21.7572 6.63812   5
   2   8  -6 20.2509 8.85466   2
   2  -8  -6 17.3045 6.96687   4
  -2  -8   5 381.143 17.3240   5
   2  -8  -5 351.290 17.0566   4
   2   8  -5 377.219 21.2629   2
   2  -8  -4 217.353 13.3849   4
   2  -8  -3 822.710 27.0834   4
   2  -8  -2 118.449 9.72537   4
   2   8  -1 493.331 25.5018   2
   2  -8   0 517.704 22.1671   5
   2   8   0 422.050 24.0134   2
   2  -8   1 1012.24 33.3901   5
   2   8   1 888.830 35.5162   2
   2  -8   2 17.2404 7.76433   5
   2   8   2 9.02459 8.77770   2
   2  -8   3 1011.59 33.3929   5
   2   8   3 943.501 36.0572   2
   2  -8   4 399.727 19.4224   5
   2   8   4 358.699 21.2151   2
   2   8   5 1435.40 48.0664   2
   2  -8   5 1614.04 45.7112   5
   2   8   6 190.285 16.6161   2
   2  -8   6 295.924 16.7125   5
   2   8   7 1087.16 38.3386   2
   2  -8   7 1095.21 35.8877   5
   2   8   8 707.106 29.9309   2
   2  -8   8 715.385 27.4216   5
  -2   8  -8 715.874 27.7109   9
   2   8   9 941.218 35.4360   2
   2  -8   9 1019.49 34.0009   5
  -2   8  -9 985.984 33.8669   9
  -2   8 -10 43.2315 9.37967   9
   2  -8  10 30.3952 9.01764   5
   2   8  10 33.3420 9.37362   2
   2   8  11 743.235 30.2887   2
  -2   8 -11 776.765 29.4991   9
   2   8  12 260.062 18.0523   2
   2   8  13 543.332 25.0819   2
  -3   0  33 6.15136 7.80768   7
   3   0 -33 1.21202 5.66295   4
  -3   0  32 213.117 14.9122   7
   3   0 -32 220.233 13.0222   4
   3   0 -31 5.33943 5.47920   4
  -3   0  31 4.35924 7.68990   7
   3   0 -30 56.1375 7.40130   4
  -3   0  30 26.0479 7.44804   7
   3   0 -29 1.17935 5.06460   4
  -3   0  29 0.68279 6.17265   7
   3   0 -28 10.1891 5.95611   4
  -3   0  28 17.8604 6.35346   7
   3   0 -27 1.16640 5.89356   4
   3   0 -27 6.88625 5.79700   3
  -3   0  27 5.75781 5.57684   7
   3   0 -26 4.51566 4.94365   4
   3   0 -26 3.93688 5.62542   3
   3   0 -25 1.88670 5.23477   3
   3   0 -24 123.959 9.65179   3
   3   0 -23 1.60221 4.66363   3
   3   0 -22 406.901 16.5058   3
  -3   0  22 412.058 13.8503   1
  -3   0  21-1.21057 3.35329   1
   3   0 -21 3.22348 4.09106   3
  -3   0  20 33.1054 4.16610   1
   3   0 -20 31.4914 5.08317   3
   3   0 -19-0.51994 3.39637   5
  -3   0  19-0.31084 3.37601   1
   3   0 -19 3.27160 3.77087   3
   3   0 -18 1.44024 3.07774   5
  -3   0  18 3.11367 3.42068   1
   3   0 -18 5.43953 3.60209   3
  -3   0  17-2.19065 3.18592   1
   3   0 -17-2.20405 3.17675   5
   3   0 -17 4.38158 3.41897   3
   3   0 -16 1183.78 31.2877   3
  -3   0  16 1251.24 31.1041   1
   3   0 -16 1186.88 28.6807   5
   3   0 -15-0.90916 2.54972   5
  -3   0  15-1.89929 3.00435   1
   3   0 -15 2.28352 2.80577   3
   3   0 -14 233.446 7.79637   5
   3   0 -13-0.14265 1.92400   5
   3   0 -12 222.059 6.87679   5
   3   0 -11-0.49563 1.58240   5
   3   0 -10 48.6229 2.39776   5
   3   0  -9 0.15815 1.04157   5
   3   0  -9 0.78891 1.50440   8
   3   0  -8 1951.92 45.2794   8
  -3   0   7 2.46994 2.23360   8
   3   0  -2 2.84908 1.72925   6
  -3   0   1 1.81859 1.93233   7
   3   0  -1 1.23440 2.17401   6
  -3   0   0 216.773 7.00309   7
  -3   0   0 212.927 6.15469   5
   3   0   0 226.701 6.98257   6
  -3   0  -1 0.60709 1.48727   5
  -3   0  -1 0.97478 1.73521   7
   3   0   1 0.68922 3.09000   6
  -3   0  -2 2097.31 45.6913   5
  -3   0  -2 2154.59 45.5325   7
   3   0   2 2072.30 46.6339   6
  -3   0  -3 0.13648 2.00843   5
   3   0   3 1.24256 2.01943   9
  -3   0  -3 0.37304 1.48408   7
   3   0   3 1.12370 3.52850   6
  -3   0  -4 291.703 9.13318   5
   3   0   4 297.890 9.36883   9
  -3   0  -4 301.535 7.71285   7
   3   0   4 307.709 10.4642   6
  -3   0  -5 2.56639 2.25633   5
   3   0   5-0.17689 2.17114   9
   3   0   6 710.551 17.9751   9
  -3   0  -6 692.998 18.5322   5
   3   0   7-0.18122 2.13342   9
  -3   0  -7 1.18034 2.75168   5
   3   0   7-2.70310 4.01857   6
   3   0   8 39.8731 3.41837   9
  -3   0  -8 47.1743 4.36578   5
   3   0   8 44.2257 5.40027   6
  -3   0  -9 0.57965 2.87274   5
   3   0   9 0.73782 2.08179   9
   3   0   9 1.24538 4.34058   6
   3   0  10 55.3137 3.94432   9
   3   0  10 58.3875 6.24720   6
   3   0  11 1.04730 4.67996   6
   3   0  12 284.610 9.77330   4
   3   0  12 286.372 12.4910   6
  -3   0 -13-0.21221 2.29934   9
   3   0  13 0.87575 2.37285   4
  -3   0 -13-0.29811 2.92124   1
   3   0  13-3.10263 5.48857   6
   3   0  14 200.217 7.89183   4
   3   0  14 209.195 11.0470   6
  -3   0 -14 201.639 7.95377   9
  -3   0 -14 200.424 8.89305   1
  -3   0 -15-0.29028 3.01441   1
  -3   0 -15-0.23689 2.66629   9
   3   0  15 1.83259 2.70960   4
   3   0  15 0.85459 5.64286   6
  -3   0 -16 1671.76 40.2354   1
  -3   0 -16 1671.20 39.5310   9
   3   0  16 1688.73 39.2484   4
   3   0  16 1679.69 43.5391   6
  -3   0 -17 1.33351 2.91748   9
  -3   0 -17 0.85498 3.11619   1
   3   0  17-5.60919 6.59671   6
   3   0  17 3.23349 2.82013   4
  -3   0 -18 1.67366 3.37834   1
  -3   0 -18 1.12020 2.83502   9
   3   0  18-0.48925 6.08041   6
  -3   0 -19-2.08890 3.59408   9
   3   0  19 5.12232 5.88687   6
  -3   0 -19 5.74192 3.16159   1
  -3   0 -20 1.89734 3.52753   9
   3   0  20-0.53402 6.57756   6
  -3   0 -21 2.00355 3.49940   9
   3   0  21-1.67577 6.76029   6
  -3   0 -22 95.6257 6.80845   9
   3   0  22 90.4996 9.91091   6
  -3   0 -23 4.43511 4.15703   9
   3   0  23-7.32244 7.59183   6
  -3   0 -24 313.539 13.0440   9
   3   0  24 377.473 18.0825   6
  -3   0 -25-4.80373 4.65809   9
   3   0  25 7.95740 7.74930   6
  -3   0 -26 180.474 10.0896   9
   3   0  26 201.019 13.9446   6
  -3   0 -27-1.26931 4.81996   9
   3  -1 -34 14.9816 7.03275   4
  -3   1  33 17.2358 8.49339   7
   3  -1 -33 12.9442 6.49901   4
  -3   1  32 75.8601 10.6621   7
   3  -1 -32 74.7588 9.17930   4
   3   1 -31 18.8622 6.18067   4
  -3   1  31 13.3802 7.62602   7
   3  -1 -31 2.56875 5.78913   4
   3   1 -30 45.3640 7.15789   4
  -3   1  30 51.1695 9.13069   7
   3  -1 -30 41.3333 7.27445   4
   3  -1 -29 13.7733 5.57019   4
   3   1 -29 13.9464 5.96977   4
  -3   1  29 17.5079 7.11238   7
   3   1 -28 86.5821 8.41556   4
  -3   1  28 111.924 10.6026   7
   3  -1 -28 108.827 9.47048   4
  -3   1  27 331.236 17.0954   7
   3  -1 -27 395.432 17.0569   4
   3  -1 -26 20.3099 5.83592   4
   3   1 -26 15.6400 6.13914   3
   3  -1 -26 16.5420 6.53031   3
  -3   1  26 22.8585 6.70201   7
   3  -1 -25 6.56777 5.26474   4
  -3  -1  25 8.08485 3.31384   1
   3   1 -25 4.56985 5.79349   3
   3  -1 -25 10.3771 5.61618   3
  -3   1  25 6.17269 5.87859   7
   3  -1 -24 35.6672 6.41788   4
   3   1 -24 30.6762 6.45840   3
   3  -1 -24 38.4792 6.71543   3
  -3  -1  24 32.8403 4.30029   1
  -3   1  24 28.8268 6.77032   7
   3  -1 -23 68.4363 7.64077   4
   3   1 -23 86.0576 8.38684   3
   3  -1 -23 90.1421 8.17433   3
  -3   1  23 78.1628 8.61377   7
  -3  -1  23 72.0731 5.71480   1
   3   1 -22 40.8910 6.29796   3
   3  -1 -22 36.1779 5.79927   3
  -3   1  22 31.7764 6.74818   7
  -3  -1  22 35.7348 4.68838   1
   3   1 -21 11.2207 4.83004   3
   3  -1 -21 11.1294 4.44470   3
  -3   1  21 10.4765 5.48124   7
   3   1 -20 25.0573 4.80284   3
   3  -1 -20 27.0512 4.79457   3
  -3   1  20 21.4611 6.08905   7
   3   1 -19 1237.35 30.7814   5
   3   1 -19 1231.46 33.7383   3
   3  -1 -19 1284.73 33.4303   3
  -3   1  19 1227.10 35.4536   7
   3   1 -18 23.4658 3.69084   5
  -3   1  18 23.0205 4.44383   1
   3   1 -18 31.5222 4.84127   3
   3  -1 -18 23.5641 4.34400   3
  -3   1  18 22.2175 5.61968   7
  -3   1  17 2.43777 3.47146   1
   3   1 -17 3.89139 3.20714   3
  -3   1  17 2.92667 4.21851   7
   3   1 -17 3.54983 2.66582   5
   3  -1 -17-1.04575 3.23098   3
  -3   1  16 5.29663 3.55308   1
   3   1 -16 4.44406 2.49382   5
  -3   1  16 6.11207 4.04478   7
   3   1 -16 5.82712 3.06035   3
   3  -1 -16 6.91082 3.24477   3
   3   1 -15 10.0892 2.49305   5
  -3   1  15 14.7218 3.72458   1
  -3   1  15 13.3752 4.34440   7
   3   1 -15 14.4912 3.50020   3
   3  -1 -15 13.4271 5.27881   6
  -3   1  14 478.558 15.9550   1
   3   1 -14 465.033 12.3095   5
   3   1 -14 463.869 15.3230   3
  -3   1  14 465.471 16.8385   7
   3  -1 -14 454.265 14.1742   6
   3   1 -13 105.982 4.34552   5
  -3   1  13 114.696 7.20052   1
  -3   1  13 114.542 7.52023   7
   3  -1 -13 108.224 6.07741   6
   3   1 -12 7.24705 1.61826   5
  -3   1  12 7.00749 3.42520   7
   3  -1 -12 8.37036 3.33499   6
  -3   1  12 7.81460 3.42549   1
  -3   1  11 989.372 27.1854   1
  -3   1  11 1001.96 27.0887   7
   3  -1 -11 984.761 23.2563   6
   3  -1 -10 36.6637 3.37011   8
  -3   1  10 35.3855 4.59960   1
   3  -1 -10 32.3117 3.09451   6
  -3   1   9 763.924 22.0257   1
   3  -1  -9 721.920 20.0380   8
  -3   1   9 735.616 20.5513   8
  -3   1   8 6.86453 3.19860   1
   3   1  -8 3.68564 1.79725   8
   3  -1  -8 3.57257 1.72572   8
   3   1  -7 230.274 8.94244   8
   3  -1  -7 237.923 8.94340   8
  -3  -1   7 236.689 9.43640   8
  -3  -1   6 365.269 12.1259   8
   3   1  -6 354.416 11.6596   8
   3  -1  -6 345.308 11.4298   8
  -3   1   6 348.211 11.6677   7
   3  -1  -5 12.2825 2.26160   8
  -3   1   5 15.0624 2.91609   7
   3  -1  -4 668.911 15.7636   5
  -3   1   4 689.058 18.1323   7
   3  -1  -4 671.298 18.5530   8
   3  -1  -3 1915.96 40.7365   5
   3  -1  -3 1917.00 43.8371   8
  -3   1   3 1852.21 42.7995   7
  -3   1   3 1833.67 46.0191   1
   3  -1  -2 110.990 4.14032   5
   3  -1  -2 112.713 5.67172   8
  -3   1   2 104.172 7.16218   1
  -3  -1   2 109.169 3.38487   5
   3  -1  -1 132.793 4.71437   5
  -3   1   1 143.099 5.90227   7
  -3   1   1 133.762 7.85988   1
  -3   1   0 23.1830 4.15482   1
  -3   1   0 25.4249 2.91837   7
   3  -1   0 26.9543 2.35207   5
  -3   1  -1 815.570 19.8931   7
   3  -1   1 822.382 21.1400   9
  -3   1  -1 785.248 23.3354   1
   3  -1   1 815.968 19.4587   5
  -3   1  -2 28.3668 4.31123   1
   3  -1   2 30.3447 3.50116   9
  -3   1  -2 27.9131 2.71460   7
   3  -1   2 30.6114 2.73042   5
   3  -1   3 681.021 18.3051   9
  -3   1  -3 666.644 17.3554   5
  -3   1  -3 682.270 16.8090   7
  -3   1  -3 684.326 20.5841   1
   3  -1   3 697.956 17.4570   5
   3  -1   4 149.229 6.66549   9
   3  -1   4 147.827 5.43403   7
  -3   1  -4 132.454 5.97200   5
  -3   1  -4 147.702 8.03299   1
   3  -1   5 1157.00 27.9303   9
  -3   1  -5 1092.35 27.1422   5
   3   1   5 1115.93 25.8965   9
   3  -1   5 1145.67 25.6992   7
  -3   1  -5 1182.95 30.3122   1
  -3   1  -6 309.039 12.0368   1
   3  -1   6 299.121 10.4277   9
   3   1   6 310.593 8.88249   9
  -3   1  -6 318.387 10.3843   5
   3  -1   6 306.084 8.55697   7
   3  -1   6 304.959 10.4014   5
   3  -1   7 174.323 7.53055   9
   3   1   7 165.905 5.79518   9
  -3   1  -7 183.542 8.71908   1
  -3   1  -7 172.806 7.32742   5
   3  -1   7 170.255 5.56905   7
   3   1   8 20.5870 2.35563   9
   3  -1   8 18.2714 3.26037   9
  -3   1  -8 20.9679 3.44168   5
  -3   1  -8 14.4122 3.47118   1
   3  -1   8 22.2160 2.17634   7
   3   1   9 164.949 5.62434   9
   3  -1   9 153.011 7.24796   9
  -3   1  -9 168.742 8.37159   1
   3  -1   9 158.143 5.14521   7
   3  -1  10 248.140 9.71228   9
  -3   1 -10 261.664 10.8074   1
   3   1  10 256.758 9.76614   4
  -3   1 -10 269.210 9.66672   9
   3  -1  10 257.555 7.15556   7
   3  -1  11 227.068 9.24650   9
  -3   1 -11 241.190 9.18804   9
  -3   1 -11 234.866 10.1071   1
   3  -1  11 232.421 6.60631   7
  -3   1 -12 26.8063 3.81995   9
  -3   1 -12 20.5225 3.84318   1
   3  -1  12 21.1144 2.16227   7
  -3   1 -13 625.998 18.2848   9
  -3   1 -13 647.180 19.1772   1
   3  -1  13 633.628 16.1799   4
   3  -1  13 621.440 14.7807   7
   3  -1  13 636.278 21.6285   6
  -3   1 -14 311.580 11.5890   9
   3  -1  14 326.047 9.60880   4
   3  -1  14 303.954 8.29899   7
  -3   1 -14 327.637 12.2588   1
   3  -1  14 315.349 14.8644   6
  -3   1 -15 42.9079 4.77794   9
  -3   1 -15 46.9636 4.94648   1
   3  -1  15 42.4203 2.75504   7
   3  -1  15 52.2726 3.58265   4
   3  -1  15 54.0145 8.14487   6
  -3   1 -16 3.28910 3.26457   9
   3  -1  16 0.86468 2.20697   4
   3  -1  16 0.50167 6.55805   6
  -3   1 -17 15.5726 4.03929   9
   3  -1  17 21.6039 7.37559   6
  -3   1 -18 69.8072 6.04094   9
   3  -1  18 67.3773 8.95553   6
  -3   1 -19 264.038 11.6633   9
   3  -1  19 269.510 14.6664   6
  -3   1 -20 58.3547 6.41773   9
   3  -1  20 66.2106 9.63988   6
  -3   1 -21 109.393 8.13399   9
   3  -1  21 122.510 11.0025   6
  -3   1 -22 200.694 11.0840   9
  -3  -1 -22 194.310 8.22476   9
   3  -1  22 207.317 13.7511   6
  -3   1 -23-4.31207 5.24745   9
  -3  -1 -23 0.49762 3.53743   9
   3  -1  23-1.26690 8.17924   6
  -3   1 -24 93.7844 8.46145   9
  -3  -1 -24 98.7848 6.19184   9
   3  -1  24 114.872 11.3385   6
  -3   1 -25 22.1108 6.05161   9
   3  -1  25-2.04086 7.70090   6
  -3   1 -26 62.2157 7.49914   9
   3  -1  26 50.2841 9.94342   6
   3  -1  27 144.383 13.2806   6
  -3   1 -28 230.841 13.1280   9
   3  -1  28 218.568 16.0559   6
  -3   1 -29 220.609 12.8634   9
   3  -1  29 191.730 15.6939   6
   3  -2 -33 502.252 21.9085   4
  -3   2  32 426.886 21.6905   7
   3  -2 -32 416.123 19.9141   4
  -3   2  31 751.534 29.1889   7
   3  -2 -31 812.339 28.6986   4
  -3   2  30 10.6372 7.82616   7
   3  -2 -30 5.56733 6.84026   4
  -3   2  29 598.106 23.9207   7
   3  -2 -29 524.721 21.8348   4
   3   2 -29 530.397 19.6251   4
  -3   2  28 100.855 11.1683   7
   3  -2 -28 79.8428 9.76801   4
  -3   2  27 790.260 28.4769   7
   3  -2 -27 796.235 27.3988   4
   3  -2 -26 18.0776 6.23170   4
   3  -2 -26 23.4889 6.80328   3
  -3   2  26 6.20966 7.78476   7
  -3  -2  26 2.12950 7.49985   6
   3   2 -25 1606.51 47.0207   3
   3  -2 -25 1741.84 46.4933   3
  -3   2  25 1724.13 47.7673   7
   3  -2 -25 1676.80 46.2173   4
  -3  -2  25 1672.18 42.8698   6
   3   2 -24 769.531 27.5109   3
   3  -2 -24 830.250 26.8465   3
  -3   2  24 793.259 28.0423   7
   3  -2 -24 783.207 26.7363   4
  -3  -2  24 735.518 23.7283   6
   3   2 -23 1100.43 33.4473   3
   3  -2 -23 1073.07 31.7008   3
  -3   2  23 1065.38 33.8383   7
   3  -2 -23 1066.63 32.9665   4
  -3  -2  23 1050.82 29.2702   6
   3  -2 -22 56.6761 7.67239   4
   3  -2 -22 70.4167 7.41344   3
   3   2 -22 70.7570 8.27686   3
  -3   2  22 66.3043 8.65648   7
  -3  -2  22 70.7117 7.61510   6
   3   2 -21 1031.44 30.5644   3
   3  -2 -21 1034.98 29.1813   3
  -3   2  21 982.179 31.5325   7
   3  -2 -21 1012.14 30.9733   4
  -3  -2  21 977.432 27.2021   6
   3   2 -20 183.339 10.9650   3
  -3   2  20 213.573 12.9262   7
   3  -2 -20 192.816 11.5416   4
  -3  -2  20 182.126 9.98547   6
   3  -2 -20 221.524 10.7100   3
   3   2 -19 1119.82 31.0540   3
  -3   2  19 985.318 31.9905   7
   3  -2 -19 1016.65 31.2670   4
  -3  -2  19 1092.24 28.1152   6
   3  -2 -19 1124.86 29.7188   3
   3  -2 -18 88.7156 6.71620   3
  -3   2  18 72.6176 8.13753   7
  -3  -2  18 72.9852 7.19803   6
   3  -2 -17 2414.59 55.8790   3
  -3  -2  17 2445.35 54.3877   6
   3  -2 -16 780.695 22.1389   3
  -3   2  16 745.758 24.7169   7
  -3  -2  16 788.672 21.3501   6
   3  -2 -15 1774.68 42.1683   3
  -3   2  15 1779.34 45.2185   7
   3  -2 -15 1728.70 41.4504   6
  -3   2  14 29.3946 5.02587   7
   3  -2 -14 23.4725 4.61835   6
  -3   2  13 1580.47 40.3600   7
  -3   2  12 359.567 13.7280   7
  -3   2  11 1276.91 33.1407   7
   3  -2 -10 55.1109 4.19572   8
  -3   2  10 62.9561 6.18852   1
  -3  -2  10 57.3316 3.38136   5
   3  -2  -9 4606.87 100.207   8
  -3   2   9 4734.43 103.850   1
  -3  -2   9 4625.50 96.9498   5
   3  -2  -8 1417.97 35.2260   8
  -3  -2   8 1484.18 32.2188   5
  -3  -2   7 5295.81 109.809   5
   3  -2  -7 5255.69 113.327   8
  -3  -2   6 6.82137 1.56588   5
   3   2  -6 2.63627 2.04991   8
   3  -2  -6 10.5413 2.48839   8
  -3  -2   6 4.35101 2.29993   8
  -3  -2   5 3404.28 71.7955   5
   3   2  -5 3424.42 75.4622   8
   3  -2  -5 3577.76 75.4892   8
  -3  -2   5 3414.00 75.7296   8
  -3   2   5 3352.67 75.6966   7
   3   2  -4 1010.10 25.7869   8
   3  -2  -4 1024.02 25.9023   8
  -3   2   4 1019.37 26.1687   7
  -3   2   4 1046.82 29.4109   1
   3  -2  -4 996.971 26.0157   7
   3   2  -3 7024.92 148.684   8
   3  -2  -3 7088.49 148.781   8
  -3   2   3 7041.14 148.795   7
  -3   2   3 6942.91 152.830   1
   3  -2  -3 6961.30 148.608   7
   3  -2  -2 255.819 8.37956   5
   3   2  -2 228.325 8.77422   8
  -3   2   2 229.760 9.11083   7
  -3   2   2 236.774 11.6610   1
   3  -2  -2 227.528 9.52814   7
   3   2  -1 12447.5 256.129   8
  -3   2   1 12248.0 255.906   7
  -3   2   1 11892.9 260.174   1
   3  -2  -1 12363.6 255.779   7
   3  -2   0 2924.70 65.1967   9
   3   2   0 2925.70 64.4962   8
  -3   2   0 2824.45 64.1260   7
  -3   2   0 2869.83 68.2791   1
   3  -2   0 2849.91 63.9240   7
  -3  -2   0 2957.30 62.4137   6
   3  -2   1 8076.63 168.448   5
   3   2   1 8146.74 169.652   8
  -3   2  -1 8007.65 173.619   1
   3  -2   1 7929.50 168.836   7
  -3  -2  -1 8045.45 167.686   6
   3  -2   2 7.60900 2.33839   5
   3   2   2 6.83972 2.25899   8
   3  -2   2 5.27750 2.98540   7
  -3  -2  -2 10.2464 3.88381   6
  -3   2  -2 6.41164 3.78657   1
   3  -2   3 3191.09 69.7998   5
   3  -2   3 3199.51 69.6146   7
  -3   2  -3 3286.51 74.3958   1
  -3  -2  -3 3178.43 69.5938   6
   3  -2   4 1044.21 26.4454   5
   3  -2   4 1065.35 26.0678   7
  -3   2  -4 1116.69 30.3776   1
  -3  -2  -4 1110.30 26.8233   6
   3  -2   5 3928.38 84.8196   7
  -3   2  -5 4095.38 89.6390   1
  -3  -2  -5 3956.54 85.9372   6
   3  -2   5 3900.82 85.6917   5
   3   2   6 6.34039 1.53469   9
   3  -2   6 4.99689 2.77267   5
   3  -2   6 3.75519 2.73227   7
  -3   2  -6 1.99473 3.72022   1
  -3  -2  -6 3.42583 5.09620   6
   3   2   7 3225.34 67.5600   9
  -3  -2  -7 3265.07 67.8693   7
   3  -2   7 3249.51 70.2041   7
  -3   2  -7 3286.53 74.6324   1
  -3  -2  -7 3137.05 72.3722   6
   3  -2   7 3261.12 71.8480   5
  -3   2  -8 1261.91 31.1413   9
   3  -2   8 1220.57 28.8430   7
  -3  -2  -8 1216.41 26.1826   7
  -3  -2  -8 1188.73 31.9475   6
   3  -2   8 1204.42 30.6951   5
  -3   2  -9 1728.43 41.9381   9
   3  -2   9 1733.99 39.5102   7
   3  -2   9 1780.08 42.1771   5
   3  -2  10 30.9388 4.44802   5
  -3   2 -10 35.3602 4.40139   9
   3  -2  10 32.6691 3.49874   7
  -3   2 -11 713.443 20.4325   9
   3  -2  11 676.957 17.7245   7
   3  -2  11 680.216 20.5626   5
  -3   2 -12 284.243 11.2382   9
   3  -2  12 252.568 8.76606   7
   3  -2  12 245.436 11.1920   5
  -3   2 -13 1423.85 36.5550   9
   3  -2  13 1467.84 31.8146   4
   3  -2  13 1412.22 33.4103   7
  -3   2 -14 5.20720 3.74774   9
   3  -2  14 8.32076 3.03905   7
   3  -2  14 11.2825 1.91742   4
  -3   2 -15 2238.46 53.7398   9
  -3   2 -16 817.027 24.5680   9
  -3   2 -17 1715.44 43.7342   9
  -3   2 -18 3.19718 4.55111   9
  -3   2 -19 642.243 21.8619   9
   3  -2  19 659.241 25.4228   6
  -3   2 -20 120.198 9.56496   9
   3  -2  20 124.290 12.7099   6
  -3   2 -21 1184.13 34.8010   9
   3  -2  21 1253.27 38.6825   6
  -3   2 -22 5.06277 6.17239   9
   3  -2  22 33.9952 10.3167   6
  -3   2 -23 1084.09 33.9644   9
   3  -2  23 1209.83 37.4932   6
  -3   2 -24 345.267 17.1485   9
   3  -2  24 402.010 20.3400   6
  -3   2 -25 602.987 23.3390   9
   3  -2  25 650.304 26.3548   6
  -3   2 -26 10.8968 6.85757   9
   3  -2  26 2.32218 10.1026   6
  -3   2 -27 290.581 15.6471   9
   3  -2  27 289.172 18.3653   6
  -3   2 -28 71.8312 9.68638   9
   3  -2  28 81.6005 12.8465   6
  -3   2 -29 445.551 19.8735   9
  -3   2 -30-5.45072 8.56019   9
  -3   3  31 5.15453 8.50503   7
   3  -3 -31 6.87120 7.32452   4
  -3   3  30 89.3316 11.6812   7
  -3  -3  30 90.9295 10.8722   6
   3  -3 -30 96.9652 10.4636   4
  -3   3  29 297.063 17.9452   7
   3  -3 -29 292.458 16.6037   4
  -3  -3  29 272.154 15.0537   6
  -3   3  28 13.8049 7.81397   7
  -3  -3  28-4.03858 9.01641   6
   3  -3 -28-5.71805 6.71690   4
  -3   3  27 5.55302 7.42680   7
  -3  -3  27 17.4796 7.53744   6
   3  -3 -27-1.38232 6.59432   4
  -3   3  26 0.77583 6.64157   7
  -3  -3  26 5.18827 7.44232   6
   3  -3 -26 9.19885 5.72166   4
  -3   3  25 201.011 14.4622   7
   3  -3 -25 200.637 12.7390   4
  -3  -3  25 199.852 12.1347   6
   3  -3 -24-1.25199 5.98306   4
   3  -3 -24 1.06558 5.45019   3
  -3   3  24 4.41811 6.41905   7
  -3  -3  24-0.88212 6.78771   6
   3  -3 -23 9.19541 5.43957   4
   3  -3 -23 10.7514 5.26524   3
  -3   3  23 9.30823 6.72123   7
  -3  -3  23 11.0724 7.02576   6
   3  -3 -22 75.8659 8.13821   4
   3  -3 -22 66.1085 7.40655   3
  -3   3  22 58.3788 8.65783   7
  -3  -3  22 62.7531 8.67802   6
   3   3 -21 829.958 27.3359   3
  -3   3  21 730.747 27.3311   7
   3  -3 -21 798.012 26.7584   4
   3  -3 -21 818.251 24.8210   3
  -3  -3  21 809.459 25.2341   6
   3   3 -20 145.561 10.2098   3
   3  -3 -20 155.685 9.27225   3
  -3   3  20 155.438 11.8211   7
  -3  -3  20 142.681 10.5676   6
   3   3 -19 151.745 10.1352   3
   3  -3 -19 148.409 8.65865   3
  -3   3  19 173.972 11.7482   7
   3   3 -18 196.580 10.8089   3
   3  -3 -18 174.096 9.12392   3
  -3   3  18 177.797 11.6826   7
   3   3 -17 330.146 13.8457   3
   3  -3 -17 315.348 12.1892   3
  -3   3  17 298.728 14.7360   7
   3  -3 -16 41.5887 6.11475   4
   3   3 -16 40.2423 5.36116   3
  -3   3  16 43.0989 6.27752   7
   3  -3 -16 43.6598 4.88733   3
   3  -3 -15-3.56893 4.35675   4
  -3  -3  15 2.94452 3.11051   5
  -3   3  15-0.49138 4.32066   7
   3   3 -15 8.16355 3.80105   3
   3  -3 -15 1.77187 3.13999   3
   3   3 -14 208.616 10.1035   3
  -3   3  14 207.331 10.8746   7
   3  -3 -14 199.671 10.9556   4
  -3  -3  14 200.161 8.17522   5
   3   3 -13 489.288 16.5407   3
  -3   3  13 502.687 17.8708   7
   3  -3 -13 463.602 17.8556   4
  -3  -3  13 490.115 14.1853   5
  -3  -3  12 22.9947 3.22258   5
  -3   3  12 14.3815 4.36704   7
   3   3 -12 16.6200 3.92352   3
   3   3 -11 593.064 18.4371   3
  -3   3  11 609.613 19.6537   7
   3  -3 -10 18.6122 2.84794   8
  -3   3  10 15.8533 4.30379   7
   3   3 -10 18.0287 3.84034   3
  -3  -3   9 308.443 9.73106   5
   3  -3  -9 343.999 11.1590   8
  -3  -3   8 104.927 4.95223   5
   3  -3  -8 130.629 6.07420   8
  -3  -3   7 4.86599 1.90374   5
   3  -3  -7 6.89779 2.01942   8
  -3  -3   6 0.15757 1.84518   5
   3  -3  -6-0.73815 1.73643   8
   3  -3  -5 155.601 6.92630   8
  -3  -3   5 154.402 7.37194   8
   3   3  -4 71.1562 4.64247   8
   3  -3  -4 63.3393 4.35565   8
  -3   3   4 75.7349 5.61330   7
   3   3  -3 141.299 6.76876   8
   3  -3  -3 155.937 6.96769   8
  -3   3   3 169.713 8.36623   7
   3   3  -2 798.781 21.1621   8
   3  -3  -1 219.440 8.60678   5
   3   3  -1 215.258 8.43169   8
   3  -3   0 130.425 6.46519   5
   3   3   0 138.299 6.27348   8
   3  -3   1 14.5194 2.82496   5
   3   3   1 10.8852 2.31097   8
   3  -3   2 95.9179 5.67111   5
   3   3   2 95.8234 5.24593   8
   3   3   3 34.5885 3.34224   8
   3  -3   3 29.9236 4.35023   7
   3  -3   3 35.9989 3.83647   5
   3  -3   4 203.401 8.73113   5
   3   3   4 208.235 8.29935   8
   3  -3   4 212.527 9.04272   7
   3  -3   5 183.012 8.30587   5
   3   3   5 178.089 7.64594   8
   3  -3   5 171.175 8.31888   7
  -3  -3  -5 176.479 8.58198   6
   3  -3   6 826.221 22.5739   5
   3  -3   6 810.144 22.1198   7
   3  -3   7 72.5529 5.60882   5
  -3  -3  -7 67.8039 4.11438   7
   3  -3   7 76.7770 5.55325   7
   3  -3   8 0.33094 2.89496   5
  -3  -3  -8 4.61555 2.23167   7
   3  -3   8 1.85819 3.27171   7
  -3   3  -9 37.0513 4.78588   9
   3  -3   9 36.0152 4.73645   5
  -3  -3  -9 37.9034 3.15723   7
   3  -3  10 40.6951 5.00119   5
  -3   3 -10 46.3401 5.28076   9
  -3  -3 -10 47.2840 3.19238   7
   3  -3  10 43.3530 4.56855   7
  -3   3 -11 56.8949 5.80017   9
   3  -3  11 46.1820 5.62145   5
  -3  -3 -11 55.6815 3.35856   7
   3  -3  11 51.5327 4.92199   7
  -3   3 -12 641.500 20.1251   9
  -3  -3 -12 615.732 14.8373   7
   3  -3  12 592.073 14.1677   4
   3  -3  12 637.326 20.1002   5
  -3   3 -13 307.223 13.1747   9
   3  -3  13 302.923 13.2876   5
  -3   3 -14 242.184 11.7452   9
   3  -3  14 241.786 11.9814   5
  -3   3 -15 76.4553 7.16945   9
   3  -3  15 80.0780 7.58370   5
   3  -3  16 20.4862 5.75997   5
  -3   3 -16 24.0742 5.34252   9
  -3   3 -17 249.055 12.7281   9
  -3   3 -18 3.82525 5.15508   9
  -3   3 -19 67.4251 7.84277   9
  -3   3 -20 94.1329 9.18295   9
  -3   3 -21 380.627 17.7479   9
  -3   3 -22 127.721 10.5814   9
  -3   3 -23 16.0586 6.51052   9
   3  -3  23 5.95918 10.6690   6
  -3   3 -24 41.2231 8.08775   9
   3  -3  24 23.6247 11.3883   6
  -3   3 -25 154.146 12.5905   9
   3  -3  25 163.020 16.1308   6
  -3   3 -26 37.7822 8.53762   9
   3  -3  26 62.1456 13.4552   6
  -3   3 -27 46.9416 8.75421   9
   3  -3  27 57.2995 12.8187   6
  -3   3 -28 116.214 11.2800   9
  -3   3 -29 205.376 14.7871   9
  -3   3 -30 224.665 15.3340   9
  -3   4  29 53.2973 10.7945   7
   3  -4 -29 51.1194 8.95042   4
  -3   4  28 15.7018 9.08936   7
  -3  -4  28 9.76082 9.35085   6
   3  -4 -28 24.4023 8.10268   4
  -3   4  27 3.42018 8.07006   7
  -3  -4  27 5.07177 8.62430   6
   3  -4 -27-5.92777 7.12675   4
   3  -4 -26 103.693 10.2354   4
  -3   4  26 80.9274 10.9397   7
  -3  -4  26 99.4541 11.8514   6
  -3   4  25 28.4956 8.07919   7
  -3  -4  25 49.7971 10.0287   6
   3  -4 -25 24.8854 7.06383   4
  -3   4  24 191.046 13.9862   7
   3  -4 -24 202.246 13.5802   4
  -3  -4  24 208.743 14.0097   6
  -3   4  23-3.81687 7.42730   7
   3  -4 -23 2.68605 5.61641   4
   3   4 -22 23.9827 6.87411   3
   3  -4 -22 34.9530 5.83880   3
  -3   4  22 28.5522 7.67735   7
   3   4 -21 115.072 10.4197   3
   3  -4 -21 129.760 8.71198   3
  -3   4  21 135.559 11.2254   7
   3   4 -20 31.4590 7.00690   3
   3  -4 -20 26.7327 5.30155   3
  -3   4  20 36.2455 7.80189   7
   3   4 -19 21.4662 6.20252   3
   3  -4 -19 15.4738 4.39738   3
  -3   4  19 33.9556 7.09893   7
   3  -4 -19 16.7727 5.35978   4
   3   4 -18 284.027 14.1288   3
   3  -4 -18 262.414 11.1653   3
  -3   4  18 282.799 14.6903   7
   3  -4 -18 289.264 14.6088   4
  -3  -4  18 274.573 11.6348   5
   3  -4 -17 67.2197 7.71255   4
   3   4 -17 76.1376 7.96385   3
   3  -4 -17 80.5991 6.13935   3
  -3   4  17 76.8581 8.22839   7
  -3  -4  17 72.1751 6.23499   5
   3   4 -16 224.857 11.8939   3
   3  -4 -16 228.796 9.80215   3
  -3   4  16 228.881 12.6378   7
   3  -4 -16 220.954 12.5012   4
  -3  -4  16 241.844 10.1480   5
   3   4 -15 84.3835 7.20043   3
   3  -4 -15 78.1707 5.88913   3
  -3   4  15 68.4650 7.47523   7
   3  -4 -15 73.9395 7.64017   4
  -3  -4  15 78.4433 5.92804   5
   3   4 -14 356.665 14.3455   3
   3  -4 -14 365.884 12.3811   3
  -3   4  14 358.052 15.5371   7
   3  -4 -14 378.617 16.0350   4
  -3  -4  14 357.528 12.4718   5
   3  -4 -13 28.2277 5.35571   4
  -3  -4  13 35.0735 4.20351   5
  -3   4  13 27.4084 5.44421   7
   3   4 -13 37.1310 5.26923   3
   3  -4 -12-3.66022 4.49314   4
  -3  -4  12 3.00395 2.84391   5
  -3   4  12 4.71254 4.27870   7
   3   4 -12-0.76107 3.47007   3
   3  -4 -11 13.5112 4.50216   4
  -3  -4  11 17.4959 3.22899   5
  -3   4  11 18.7804 4.73715   7
   3   4 -11 10.5183 3.64558   3
  -3  -4  10 126.350 6.38177   5
   3   4 -10 131.534 7.54544   3
  -3   4  10 128.614 8.48447   7
   3  -4 -10 121.975 8.97431   4
  -3  -4   9 189.835 7.82050   5
   3  -4  -9 192.433 7.62742   8
   3   4  -9 179.056 8.75479   3
  -3   4   9 186.921 10.0998   7
   3  -4  -9 184.482 10.7209   4
  -3  -4   8 327.031 10.7210   5
   3  -4  -8 307.502 10.5224   8
   3   4  -8 310.540 11.6917   3
   3  -4  -8 321.463 14.0804   4
   3  -4  -7 18.7399 4.85234   4
  -3  -4   7 19.2894 3.19145   5
   3  -4  -7 17.2556 2.84272   8
   3   4  -7 18.8127 3.78074   3
   3  -4  -6 410.235 12.5041   8
   3  -4  -6 376.678 15.5406   4
   3  -4  -5 281.646 9.78980   8
   3  -4  -5 275.220 12.5219   4
   3  -4  -4 43.2171 5.57316   4
   3  -4  -4 43.3707 3.66045   8
   3  -4  -3 34.5324 4.96935   4
   3  -4  -3 41.3062 3.62902   8
   3  -4  -2 6.86871 3.68962   4
   3  -4  -1 282.498 11.0575   5
   3  -4  -1 274.003 11.7947   4
   3  -4   0 121.606 7.08311   5
   3   4   0 120.580 5.97235   8
   3  -4   0 113.706 7.32490   4
   3  -4   1 21.6584 4.16022   4
   3  -4   1 25.3063 3.96275   5
   3   4   1 18.1337 2.75540   8
   3  -4   2 175.225 8.74635   5
   3  -4   2 180.722 8.71626   4
   3   4   2 188.494 7.55499   8
   3   4   3 249.859 7.78725   9
   3  -4   3 239.600 10.4266   5
   3   4   3 254.205 9.10552   8
   3  -4   3 243.570 10.1091   4
   3   4   4 296.985 8.55176   9
   3  -4   4 349.120 12.7991   5
   3   4   4 308.485 10.4590   8
   3  -4   4 327.839 11.3593   4
   3  -4   5 8.45650 3.03557   4
   3   4   5 6.90129 1.54619   9
   3  -4   5 6.53033 3.39942   5
   3   4   5 9.63772 2.23378   8
   3  -4   6 1.94749 2.41846   4
  -3   4  -6 1.70729 3.53986   9
   3  -4   6 2.22988 3.24996   5
   3   4   6 6.09797 2.26836   8
  -3   4  -7 21.7078 4.49970   9
   3  -4   7 19.0492 4.01473   5
   3   4   7 17.8773 2.73557   8
  -3  -4  -7 22.9784 3.78738   7
   3  -4   8 70.3787 6.19302   5
   3   4   8 64.6937 4.61679   8
  -3  -4  -8 64.9776 5.04790   7
   3  -4   8 68.8199 4.02405   4
   3  -4   9 4.45350 3.80869   5
   3   4   9 5.76956 2.32822   8
  -3  -4  -9 6.82315 3.23303   7
   3  -4   9 5.71694 2.07259   4
   3  -4  10 147.978 8.97817   5
  -3  -4 -10 142.921 6.71158   7
   3  -4  10 131.630 4.89556   4
   3  -4  11 55.4328 6.22255   5
  -3  -4 -11 68.2432 4.74947   7
  -3  -4 -12 85.2491 5.10623   7
   3  -4  12 84.0244 7.45575   5
  -3   4 -13 0.51368 4.43695   9
   3  -4  13 2.36702 4.15894   5
  -3  -4 -13 5.13187 3.12540   7
  -3   4 -14 374.536 16.3172   9
  -3  -4 -14 361.694 11.2227   7
   3  -4  14 364.191 15.7827   5
  -3   4 -15 189.510 11.6103   9
   3  -4  15 180.862 11.0531   5
   3  -4  16 10.4462 5.41038   5
  -3   4 -16 6.96907 4.98535   9
  -3   4 -17 96.6077 9.04168   9
   3  -4  17 85.6034 8.91200   5
  -3   4 -18 264.291 14.2007   9
   3  -4  18 229.501 13.6143   5
   3  -4  19 35.0667 7.33530   5
  -3   4 -19 36.9012 7.31924   9
  -3   4 -20 24.6618 7.23428   9
  -3   4 -21 22.2403 7.38348   9
  -3   4 -22 82.2142 9.82273   9
  -3   4 -23 57.4459 9.17908   9
  -3   4 -24 140.119 12.5740   9
  -3   4 -25 17.1610 7.70474   9
  -3   4 -26 40.2269 8.80964   9
  -3   4 -27 55.9812 10.3225   9
  -3   5  26 69.4634 11.6935   7
   3  -5 -26 93.1883 10.6452   4
  -3  -5  26 98.9828 13.1843   6
  -3   5  25 11.7495 9.34424   7
  -3   5  24 23.6007 8.26709   7
   3   5 -23 13.0733 5.20405   2
  -3   5  23 18.5210 7.84519   7
  -3   5  22-4.85661 7.46821   7
  -3   5  21 194.708 14.0552   7
   3  -5 -21 204.189 13.1698   4
  -3  -5  20 45.1491 6.54815   5
  -3   5  20 44.8251 8.44422   7
   3  -5 -20 45.8238 7.39818   4
  -3  -5  19 3.37663 4.69946   5
  -3   5  19 7.17448 6.59617   7
   3  -5 -19 6.82951 5.71564   4
   3   5 -18 226.292 13.4261   3
  -3   5  18 242.774 14.1814   7
   3  -5 -18 264.329 14.7662   4
  -3  -5  18 214.134 10.9900   5
  -3  -5  17 49.1147 5.90904   5
   3   5 -17 46.2567 7.81644   3
  -3   5  17 64.7544 8.59815   7
   3  -5 -17 54.4701 7.86794   4
  -3  -5  16 4.77660 4.06967   5
   3   5 -16 10.1211 5.34969   3
  -3   5  16 3.18263 5.64848   7
   3  -5 -16 12.2316 5.80516   4
   3   5 -15 65.3086 7.11094   3
  -3   5  15 71.2648 7.96283   7
   3  -5 -15 62.8384 7.84366   4
  -3  -5  15 59.8197 5.87932   5
  -3  -5  14 6.13640 3.92080   5
   3   5 -14 4.44739 4.79190   3
  -3   5  14 10.0913 5.27096   7
   3  -5 -14 10.9413 5.03298   4
  -3  -5  13 33.9090 4.65910   5
   3   5 -13 31.7215 5.66936   3
   3  -5 -13 47.5904 6.78307   4
  -3  -5  12 85.5283 6.26842   5
   3   5 -12 72.8513 7.01063   3
   3  -5 -12 85.9394 5.26996   3
   3  -5 -12 101.332 8.87977   4
  -3  -5  11 136.872 7.48858   5
   3   5 -11 124.237 8.22695   3
   3  -5 -11 140.740 9.85493   4
  -3  -5  10 208.612 9.29184   5
   3   5 -10 203.224 9.97056   3
   3  -5 -10 199.682 11.6900   4
  -3  -5   9 75.2120 5.69802   5
   3   5  -9 71.2793 5.98486   3
   3  -5  -9 63.0559 7.29784   4
  -3  -5   8 38.0587 4.53726   5
   3   5  -8 32.6166 4.41524   3
   3  -5  -8 42.0296 6.33294   4
   3  -5  -7 40.9698 3.45319   8
  -3  -5   7 50.1389 4.73934   5
   3   5  -7 38.7175 4.52555   3
   3  -5  -7 44.9266 6.20358   4
   3  -5  -6 1.56363 1.96799   8
   3   5  -6 1.80072 2.92329   3
   3  -5  -6 1.99911 4.08661   4
   3  -5  -5 390.218 11.8611   8
   3   5  -5 370.395 12.6435   3
   3  -5  -5 361.049 15.1244   4
   3  -5  -4 28.0951 3.10193   8
   3   5  -4 28.5836 3.98999   3
   3  -5  -4 34.7600 5.37225   4
   3   5  -3 39.5657 4.94120   9
   3  -5  -3 40.4733 3.67241   8
   3   5  -3 35.5430 4.12757   3
   3  -5  -3 42.8371 5.34361   4
   3   5  -2 47.7841 4.90057   9
   3  -5  -2 41.3339 3.91398   8
   3  -5  -2 35.0420 5.08806   4
   3   5  -1 739.222 20.1119   9
   3  -5  -1 701.176 21.7844   4
   3   5   0 34.1277 4.04161   9
   3  -5   0 30.8945 4.84813   5
   3  -5   0 40.2904 4.92958   4
   3   5   1 74.5485 5.01564   9
   3  -5   1 72.5806 6.50533   5
   3  -5   1 85.4426 6.23976   4
   3  -5   2 136.456 8.30682   5
   3  -5   2 122.123 7.24465   4
   3   5   3 249.369 8.32305   9
   3  -5   3 236.989 9.93669   4
   3  -5   3 254.505 11.5289   5
   3   5   4 2.11437 2.22378   9
   3  -5   4-1.72861 3.75434   5
   3  -5   4 1.63763 2.65713   4
   3  -5   5 89.8819 7.20181   5
   3   5   5 95.1531 4.93461   8
   3  -5   5 93.3624 5.66398   4
   3   5   6 10.9046 2.34052   8
   3  -5   6 19.7718 4.87755   5
   3  -5   6 14.5158 3.19474   4
   3  -5   7 435.106 16.6311   5
  -3   5  -7 445.631 17.4054   9
   3   5   7 436.927 12.8857   8
   3  -5   7 451.582 13.1138   4
  -3   5  -8 36.4877 5.85008   9
   3   5   8 32.2754 3.21806   8
   3  -5   8 29.6023 5.45614   5
   3  -5   9 102.483 8.09722   5
   3   5   9 98.4463 5.19689   8
  -3   5  -9 105.478 8.61789   9
   3  -5  10 193.077 11.0895   5
   3   5  10 189.097 7.58731   8
  -3   5 -10 206.947 12.1224   9
   3   5  11 191.250 7.71779   8
   3  -5  11 196.255 11.1424   5
   3  -5  12 2.09305 4.64405   5
   3   5  12 4.65930 2.27148   8
   3  -5  13-3.80978 4.90652   5
   3   5  13 1.02527 2.28799   8
   3  -5  14 1.11984 4.85722   5
   3   5  14 2.66175 2.56961   8
   3  -5  15 207.580 12.3513   5
  -3   5 -16 12.2324 6.26022   9
   3  -5  16 24.7113 6.11335   5
   3  -5  17 39.4214 7.24336   5
  -3   5 -17 20.5881 7.02830   9
  -3   5 -18 208.433 14.0463   9
   3  -5  18 177.717 12.7550   5
   3  -5  19 41.8832 8.48799   5
  -3   5 -19 54.3029 8.93780   9
   3  -5  20 17.8996 7.06145   5
  -3   5 -20 16.2659 7.04568   9
   3  -5  21-0.74011 6.29187   5
  -3   5 -22-5.33173 8.34852   9
  -3   5 -23 131.514 12.9831   9
  -3   5 -24 53.9131 11.1489   9
   3   6 -23 397.573 18.3384   2
   3   6 -22 408.288 22.3888   9
   3  -6 -22 473.009 21.8242   4
  -3  -6  22 408.302 18.1539   5
   3   6 -22 416.997 19.0157   2
   3   6 -21 387.554 20.8595   9
   3  -6 -21 362.612 19.5486   4
   3   6 -21 362.647 17.9170   2
  -3  -6  21 397.838 17.0296   5
   3  -6 -20 178.437 13.9399   4
   3   6 -20 184.434 15.1662   9
   3   6 -20 214.809 12.9897   2
  -3  -6  20 194.595 11.6894   5
   3   6 -19 179.960 14.7715   9
   3  -6 -19 190.344 14.3654   4
   3   6 -19 216.806 13.2780   2
  -3  -6  19 200.440 11.7653   5
   3  -6 -18 846.885 29.6797   4
   3   6 -18 830.007 28.5171   2
  -3  -6  18 807.813 25.1995   5
   3   6 -17 149.195 13.0695   9
   3  -6 -17 163.982 12.5591   4
  -3  -6  17 175.297 10.2367   5
   3   6 -16 183.445 13.6374   9
   3  -6 -16 220.773 14.1180   4
  -3  -6  16 201.417 10.8796   5
   3   6 -15 282.699 16.2622   9
  -3  -6  15 305.240 13.3222   5
   3  -6 -15 283.355 16.0572   4
   3   6 -14 981.447 32.5026   9
  -3  -6  14 998.379 28.3374   5
   3  -6 -14 983.517 32.7159   4
   3   6 -13 482.566 20.6954   9
  -3  -6  13 498.366 17.5818   5
   3  -6 -13 495.266 21.1024   4
   3   6 -12 109.723 9.77862   9
  -3  -6  12 108.540 7.86232   5
   3   6 -12 95.5559 8.66486   3
   3  -6 -12 115.391 9.90687   4
   3   6 -11 381.990 17.2891   9
  -3  -6  11 404.341 15.1898   5
   3   6 -11 383.541 16.0998   3
   3  -6 -11 362.505 17.8477   4
   3   6 -10 1265.40 35.2223   9
  -3  -6  10 1209.16 32.2860   5
   3   6 -10 1148.63 33.0769   3
   3  -6 -10 1118.18 35.5398   4
   3   6  -9 454.833 18.3469   9
  -3  -6   9 482.398 16.7657   5
   3   6  -9 468.924 17.3377   3
   3  -6  -9 437.505 19.1993   4
   3   6  -8 568.161 20.5631   9
  -3  -6   8 598.749 19.3086   5
   3   6  -8 609.333 19.6136   3
   3  -6  -8 549.345 21.6738   4
   3   6  -7 363.544 15.4355   9
  -3  -6   7 387.875 14.7516   5
   3   6  -7 381.577 14.4540   3
   3  -6  -7 356.885 16.5616   4
   3   6  -6 1729.34 44.6321   9
   3   6  -6 1795.07 43.0360   3
   3  -6  -6 1712.98 46.5259   4
   3   6  -5 1466.75 39.0359   9
   3   6  -5 1569.75 37.6851   3
   3  -6  -5 1454.26 40.8754   4
   3   6  -4 337.062 13.7089   9
   3   6  -4 360.825 12.7926   3
   3  -6  -4 331.823 14.9297   4
   3   6  -3 1109.97 30.1529   9
   3   6  -3 1118.67 28.4847   3
   3  -6  -3 1112.59 32.0417   4
   3   6  -2 3109.17 70.4168   9
   3   6  -2 3077.02 68.2953   3
   3  -6  -2 3058.91 72.3006   4
   3   6  -1 832.274 23.4621   9
   3  -6  -1 817.072 26.4530   5
   3   6  -1 852.141 21.9340   3
   3  -6  -1 806.496 25.0599   4
   3   6   0 1175.16 29.7301   9
   3  -6   0 1151.50 33.4599   5
   3   6   0 1173.93 28.1567   3
   3  -6   0 1096.33 31.2839   4
   3  -6   1 891.150 27.4097   5
   3   6   1 882.368 21.9390   3
   3  -6   1 810.319 24.7761   4
   3  -6   2 2110.83 53.4782   5
   3  -6   3 1078.21 29.3396   4
   3  -6   3 1156.15 32.9940   5
   3  -6   4 346.013 15.5273   5
   3  -6   4 309.839 12.3713   4
   3  -6   5 846.543 27.8897   5
   3   6   5 925.369 22.0502   3
   3  -6   6 1536.96 42.0013   5
   3  -6   7 184.644 11.4796   5
   3  -6   8 262.810 13.6466   5
   3  -6   9 260.218 13.9099   5
  -3   6  -9 283.516 14.8934   9
   3  -6  10 959.383 29.9309   5
  -3   6 -10 933.243 30.7832   9
   3  -6  11 313.740 15.4680   5
  -3   6 -11 340.688 16.8710   9
  -3   6 -12 42.8675 7.84383   9
   3  -6  12 57.5002 7.69421   5
  -3   6 -13 579.570 23.6098   9
   3  -6  13 589.253 22.4632   5
  -3   6 -14 840.229 29.6998   9
   3  -6  14 803.108 28.0055   5
   3  -6  15 79.3985 9.20101   5
   3   6  16 443.344 19.6954   2
   3  -6  16 390.482 18.7463   5
   3   6  17 206.007 13.7096   2
   3  -6  17 218.056 14.1617   5
   3   6  18 699.958 25.6176   2
   3  -6  18 597.728 25.2275   5
  -3   6 -19 511.521 24.3228   9
   3  -6  19 494.669 23.2951   5
  -3   6 -20 38.9293 10.2345   9
   3   7 -21-5.31330 7.70603   2
  -3  -7  20 11.0489 6.19141   5
   3   7 -20 17.1341 6.92563   2
   3   7 -19 17.7802 9.31738   9
  -3  -7  19 23.6203 7.28637   5
   3   7 -19 32.0414 8.12744   2
   3   7 -18-0.89608 8.32485   9
  -3  -7  18 13.2371 6.32063   5
   3   7 -18 17.2746 6.61260   2
   3   7 -17 17.1173 8.23353   9
  -3  -7  17 18.9120 5.94824   5
   3   7 -17 36.3667 7.35395   2
   3  -7 -17 22.9666 8.44776   4
   3   7 -16 35.7659 8.61444   9
  -3  -7  16 31.6893 6.76328   5
   3   7 -16 30.0434 7.98826   2
   3  -7 -16 20.0572 8.02098   4
  -3  -7  15 265.526 13.6231   5
   3   7 -15 261.229 16.4130   9
   3  -7 -15 277.386 16.6435   4
   3   7 -15 283.558 16.7750   2
   3   7 -14 13.2544 6.85066   9
  -3  -7  14 11.1994 5.60016   5
   3   7 -14 23.4648 7.67508   2
   3  -7 -14 1.60917 6.71809   4
   3   7 -13 30.0876 7.31180   9
  -3  -7  13 22.9933 5.82104   5
   3   7 -13 31.8592 7.54842   2
   3  -7 -13 30.6951 7.56076   4
   3   7 -12 32.6002 7.23317   9
  -3  -7  12 37.9719 5.76802   5
   3   7 -12 28.0376 7.63510   2
   3  -7 -12 39.9419 7.69293   4
   3   7 -11 64.4407 8.81078   9
  -3  -7  11 72.4789 7.42261   5
   3  -7 -11 57.4010 8.44035   4
   3   7 -10 1.19800 5.81281   9
  -3  -7  10 8.52946 5.12286   5
   3  -7 -10-4.31025 6.59127   4
   3   7  -9 73.1224 8.41129   9
  -3  -7   9 61.0633 7.06283   5
   3  -7  -9 65.5840 8.45730   4
   3   7  -8 2.18096 5.50119   9
  -3  -7   8 0.49807 4.72357   5
   3  -7  -8 1.32287 5.85087   4
   3   7  -7 179.513 11.2587   9
  -3  -7   7 190.390 10.7879   5
   3  -7  -7 178.234 12.1321   4
   3   7  -6 33.7337 6.45725   9
  -3  -7   6 33.4002 5.98615   5
   3  -7  -6 22.9159 6.27252   4
   3  -7  -5 43.6019 6.58266   4
   3  -7  -4 20.7019 5.58659   4
   3  -7  -3 7.73787 4.92145   4
   3  -7  -2 28.8361 6.62334   5
   3  -7  -2 25.0496 5.47789   4
   3  -7  -1 238.530 13.8187   5
   3  -7  -1 239.361 12.1176   4
   3  -7   0 16.0522 6.60917   5
   3  -7   0 14.3555 4.86376   4
   3  -7   1 175.839 11.7663   5
   3  -7   1 144.717 9.15763   4
   3  -7   2 132.580 10.5146   5
   3  -7   3 17.7624 6.15363   5
   3  -7   4 43.4678 6.91412   5
   3  -7   5 16.1882 6.10472   5
   3  -7   6 10.4531 6.09376   5
   3  -7   7 240.628 14.1516   5
   3  -7   8 53.7013 8.36983   5
   3  -7   9 199.518 13.0719   5
   3  -7  10 89.8950 9.80437   5
   3   7  10 86.6574 10.5312   2
   3  -7  11 119.950 10.3530   5
  -3   7 -11 126.320 11.7258   9
  -3   7 -12 17.2132 7.14691   9
   3  -7  12 10.5665 6.40203   5
   3   7  12 19.0805 7.25354   2
  -3   7 -13 35.5377 8.75049   9
   3  -7  13 43.2761 8.41996   5
   3   7  13 41.8959 8.59257   2
  -3   7 -14 13.3614 7.58010   9
   3  -7  14 12.5946 7.02921   5
   3   7  14 10.5854 6.78547   2
   3   7  15 154.233 13.1396   2
   3  -7  15 123.444 12.0076   5
   3   7  16 38.9927 8.50885   2
   3   7  17 68.7802 10.0295   2
  -3  -8  16 17.4498 6.86919   5
  -3  -8  15 20.7952 6.82023   5
   3   8 -14-4.08190 8.59993   9
  -3  -8  14 13.2946 6.38131   5
   3   8 -13 8.55118 8.28485   9
  -3  -8  13 9.74511 6.06366   5
  -3  -8  12 111.722 10.1611   5
  -3  -8  11 36.7462 7.39942   5
   3  -8 -11 27.2147 7.86544   4
  -3  -8  10 16.9736 6.51893   5
   3   8 -10 15.6165 7.73004   2
   3  -8 -10 19.0180 7.64499   4
  -3  -8   9 10.1686 5.76446   5
   3   8  -9 27.6359 8.37697   2
   3  -8  -9 9.12851 6.92612   4
  -3  -8   8-1.78618 5.52117   5
   3   8  -8 0.99337 6.46524   2
   3  -8  -8-8.00165 7.13803   4
  -3  -8   7 4.20206 5.40176   5
   3   8  -7-3.02519 8.14639   2
   3  -8  -7 0.69389 7.21460   4
  -3  -8   6 10.8267 5.93020   5
   3   8  -6 12.2915 7.66638   2
   3  -8  -6 11.9569 6.52183   4
  -3  -8   5 6.06372 5.94898   5
   3  -8  -5-5.72172 6.37224   4
  -3  -8   4 272.201 14.4546   5
   3  -8  -4 286.114 15.0695   4
   3  -8  -3 25.2725 8.58328   5
   3  -8  -2 120.900 11.6948   5
   3   8  -2 63.2357 12.0778   2
   3  -8  -1 8.91769 7.23861   5
   3   8  -1-2.19534 9.15796   2
   3  -8   0 2.40002 6.95041   5
   3   8   0 2.17354 7.15036   2
   3  -8   1 1.58173 6.87291   5
   3   8   1 19.3301 7.97790   2
   3  -8   2 28.1025 7.55518   5
   3   8   2 19.0794 8.46992   2
   3  -8   3 1.55714 6.60947   5
   3   8   3 4.18158 8.11290   2
   3  -8   4 202.100 14.1232   5
   3   8   4 227.936 17.0389   2
   3  -8   5 20.4254 8.28499   5
   3   8   5 15.2772 8.49832   2
   3  -8   6 146.588 12.5812   5
   3   8   6 135.832 13.7278   2
   4   0 -33 19.5575 8.18295   4
   4   0 -32 573.155 23.5780   4
   4   0 -31 7.49355 6.73943   4
  -4   0  31-5.72490 7.89318   7
   4   0 -30 143.464 12.9629   3
  -4   0  30 146.416 13.2013   7
   4   0 -30 146.462 12.0485   4
   4   0 -29 13.6563 6.30853   4
   4   0 -29-3.18813 7.00768   3
  -4   0  29 0.77647 7.54129   7
   4   0 -28 836.971 30.9207   3
  -4   0  28 858.931 31.1000   7
   4   0 -28 939.290 30.7914   4
   4   0 -27 10.6066 6.55858   3
  -4   0  27-2.94301 7.86198   7
   4   0 -26 224.500 13.5890   3
  -4   0  26 225.079 14.3136   7
  -4   0  25-4.95327 4.75642   1
   4   0 -25 4.34256 5.64499   3
  -4   0  25-0.69488 7.43323   7
   4   0 -24 1024.59 32.1416   3
  -4   0  24 1064.60 30.1413   1
  -4   0  24 1088.34 34.4203   7
   4   0 -23-1.63904 4.81978   3
  -4   0  23-2.16432 4.93436   1
  -4   0  22 126.289 8.61146   1
   4   0 -22 111.858 8.90881   3
   4   0 -21 2.50211 4.65432   3
  -4   0  21 0.43905 4.53104   1
  -4   0  20 3655.37 83.9814   1
   4   0 -20 3657.25 84.5949   3
  -4   0  19-4.36142 5.25586   1
   4   0 -19-0.89975 4.67654   3
   4   0 -18 859.096 25.7502   3
  -4   0  18 875.979 26.0093   1
  -4   0  17-4.38100 4.84756   1
  -4   0  16 3191.80 74.3129   1
   4   0 -15 0.19218 1.83107   5
  -4   0  15 3.52506 4.18054   1
   4   0 -14 868.294 19.3543   5
   4   0 -13 1.17594 0.89925   5
   4   0 -11 0.35962 2.35831   8
   4   0 -10 3583.55 80.8744   8
   4   0  -9 3.90064 2.54906   8
   4   0  -8 6171.49 133.562   8
   4   0  -7 2.42201 2.46604   8
   4   0  -6 2653.61 61.1725   8
   4   0  -5 4.03467 2.62901   8
  -4   0   5 0.27319 3.36989   7
   4   0  -4 8916.95 190.823   8
  -4   0   4 9044.95 189.183   7
   4   0  -3 8.38767 2.71848   8
  -4   0   3 6.95490 3.36014   7
   4   0  -2 3411.74 75.8054   8
  -4   0   2 3334.24 73.2589   7
   4   0  -1 0.66636 1.72128   8
  -4   0   1 1.39286 2.54793   7
   4   0  -1 0.78818 2.11604   6
   4   0   0 1591.91 34.9905   6
  -4   0  -1 1.28393 1.81881   5
  -4   0  -1 1.17221 2.17121   7
   4   0   1 0.28587 2.86851   6
  -4   0  -2 868.276 20.5883   5
  -4   0  -2 855.991 20.6689   7
   4   0   2 842.362 21.0687   6
   4   0   3-1.24512 2.89704   9
  -4   0  -3 0.16882 2.29082   5
  -4   0  -3 1.35826 2.06939   7
   4   0   3 0.19904 3.84395   6
  -4   0  -4 4867.10 103.230   5
   4   0   4 4801.55 104.275   9
  -4   0  -4 4868.55 101.644   7
   4   0   5 0.24291 2.84285   9
  -4   0  -5-1.05414 2.72281   5
   4   0   5-2.27758 4.64640   6
  -4   0  -6 1706.81 39.5604   5
   4   0   6 1746.17 39.8947   9
   4   0   6 1634.25 40.3708   6
   4   0   7 1.47546 2.92055   9
  -4   0  -7 1.02409 3.16505   5
   4   0   7-1.50669 4.93807   6
   4   0   8 2789.30 61.8899   9
   4   0   8 2744.16 63.4524   6
   4   0   9 4.53193 3.16224   9
   4   0   9-3.80891 6.14446   6
   4   0  10 1722.87 40.4419   9
   4   0  10 1733.57 43.0642   6
   4   0  11 2.75973 3.29558   9
   4   0  11-4.65623 6.94978   6
   4   0  12 5591.72 120.776   9
   4   0  12 5720.86 124.327   6
  -4   0 -12 5648.62 124.323   1
   4   0  13-1.72551 7.35443   6
  -4   0 -13-2.11015 4.66991   1
   4   0  14 1960.56 49.1911   6
  -4   0 -14 1927.91 48.1926   1
  -4   0 -15 0.83125 4.19117   1
   4   0  15-0.95185 7.07606   6
  -4   0 -16 2277.18 55.3815   1
   4   0  16 2310.72 57.2728   6
  -4   0 -17 0.82868 4.41180   1
  -4   0 -18 282.390 12.5600   1
   4   0  18 264.448 14.3373   6
  -4   0 -19 6.09611 4.82756   1
   4   0  19-1.70560 7.37906   6
   4   0  20 2351.28 60.2445   6
   4   0  21-5.57685 8.79634   6
   4   0  22 608.727 23.7893   6
   4   0  23 2.68617 8.29401   6
   4  -1 -33 192.257 13.6490   4
   4  -1 -32 31.6855 8.17118   4
   4   1 -32 34.1605 7.89687   4
   4  -1 -31 64.6000 9.27442   4
   4   1 -31 63.7907 9.03349   4
   4  -1 -30 91.1200 10.2126   4
   4   1 -30 92.6702 9.63497   4
   4   1 -30 72.0993 11.1727   3
   4  -1 -30 80.0368 10.9180   3
  -4   1  30 82.8199 10.8694   7
   4  -1 -29 40.6405 8.46785   4
   4   1 -29 55.2431 9.13287   3
   4  -1 -29 39.5491 8.31700   3
  -4   1  29 43.9262 8.99985   7
   4  -1 -28 62.6514 9.69463   4
   4   1 -28 62.8905 9.61596   3
   4  -1 -28 58.3348 9.59714   3
  -4   1  28 45.1454 9.18249   7
   4  -1 -27-5.20160 7.15368   4
   4   1 -27 13.4095 6.59621   3
   4  -1 -27 8.31623 6.94461   3
  -4   1  27 16.6916 7.17611   7
   4  -1 -26 26.7950 6.96577   4
   4   1 -26 36.0510 7.26469   3
   4  -1 -26 20.5692 6.76062   3
  -4   1  26 26.5679 7.63953   7
  -4  -1  25 124.491 8.67229   1
   4   1 -25 136.507 10.7004   3
   4  -1 -25 155.029 10.8117   3
  -4   1  25 119.894 11.0545   7
  -4  -1  24 35.0944 5.99109   1
   4   1 -24 31.0672 6.74320   3
   4  -1 -24 30.8166 6.24751   3
  -4   1  24 33.4999 7.85029   7
   4   1 -23 67.0558 7.70790   3
   4  -1 -23 74.1785 7.69064   3
  -4   1  23 76.6684 9.10628   7
  -4  -1  23 54.2678 6.55199   1
   4   1 -22 55.0270 7.06119   3
   4  -1 -22 59.4777 6.89335   3
  -4   1  22 54.8554 8.32938   7
  -4  -1  22 56.3340 6.53411   1
   4   1 -21 133.477 9.50554   3
   4  -1 -21 127.131 9.02542   3
  -4   1  21 135.488 10.7823   7
  -4   1  21 141.279 9.18549   1
  -4   1  20 68.8892 6.93394   1
   4   1 -20 69.1353 7.27397   3
  -4   1  20 68.0341 8.46484   7
   4  -1 -20 66.2859 6.68971   3
  -4   1  19 54.8233 6.56454   1
  -4   1  19 45.9337 7.20039   7
   4   1 -19 49.0601 6.05197   3
   4  -1 -19 48.0228 5.97031   3
  -4   1  18 4.75370 5.47944   7
   4   1 -18 9.93151 4.30898   3
   4  -1 -18 6.71696 3.77308   3
  -4   1  18 14.7054 4.90727   1
  -4   1  17 796.088 24.3382   1
   4   1 -17 767.760 23.4562   3
  -4   1  16 5.21467 4.27752   1
  -4   1  15 58.3618 6.50633   1
  -4   1  14 197.687 10.8137   1
  -4   1  13 1.89949 4.26547   1
  -4   1  12 245.523 12.2306   1
  -4   1  11 428.544 16.7496   1
   4  -1 -11 411.403 14.7897   8
  -4   1  11 436.706 15.9032   7
   4  -1 -11 433.028 11.4146   6
  -4   1  10 8.17949 4.46096   1
   4   1 -10 2.86603 2.35009   8
   4  -1 -10 1.80832 2.34815   8
  -4   1  10-0.76169 3.73751   7
   4  -1 -10 3.55803 2.62060   6
   4   1  -9 608.189 19.0983   8
   4  -1  -9 628.986 19.1642   8
  -4   1   9 645.488 19.5674   7
   4  -1  -9 613.439 14.6128   6
  -4   1   9 646.894 21.5058   1
   4  -1  -8 232.528 6.38480   5
   4   1  -8 230.307 10.0946   8
   4  -1  -8 248.602 10.3702   8
  -4   1   8 218.894 10.0881   7
  -4   1   8 239.004 12.1602   1
   4  -1  -7 1105.19 24.4252   5
   4   1  -7 1094.17 29.4748   8
   4  -1  -7 1170.69 29.7319   8
  -4   1   7 1139.69 29.3460   7
   4  -1  -6 616.932 14.3214   5
   4   1  -6 616.871 19.0073   8
   4  -1  -6 640.177 19.1609   8
  -4   1   6 617.840 18.4083   7
   4  -1  -5 56.1112 4.80100   8
  -4   1   5 59.3914 4.93518   7
   4  -1  -5 58.7165 2.83166   5
  -4   1   4 9.76383 4.21260   1
   4  -1  -4 4.75349 2.11696   8
   4  -1  -4 7.15194 1.66593   5
  -4   1   4 5.81264 2.90100   7
   4  -1  -3 177.068 8.37728   8
  -4   1   3 166.799 7.61494   7
  -4   1   3 169.442 10.3493   1
   4  -1  -3 182.826 5.79471   5
   4  -1  -2 3.55905 1.94454   5
  -4  -1   2 1.82923 0.85809   5
   4  -1  -2 7.72232 2.58796   8
  -4   1   2 3.86257 2.73164   7
  -4   1   2 6.25875 3.84124   1
  -4  -1   1 686.651 15.6582   5
  -4   1   1 697.104 18.7429   7
  -4   1   1 660.360 22.9488   1
   4  -1  -1 700.747 17.1190   5
   4  -1   0 11.9459 2.53858   5
  -4  -1   0 13.9225 2.00875   5
  -4   1   0 15.9119 3.02863   7
  -4   1   0 13.3606 4.53143   1
  -4   1  -1 581.060 15.7828   7
  -4   1  -1 620.642 20.9057   1
   4  -1   1 571.467 15.4427   5
  -4  -1  -1 564.248 14.3295   5
  -4   1  -2 68.2571 7.07136   1
  -4  -1  -2 86.5407 4.36391   5
  -4   1  -3 5.39256 3.94217   1
  -4  -1  -3 7.86741 2.42717   5
  -4   1  -3 8.50666 2.37462   7
  -4  -1  -3 11.1272 2.12664   7
   4   1   4 72.1993 4.63980   9
  -4   1  -4 69.6577 4.76159   5
  -4  -1  -4 69.8248 3.40452   7
  -4   1  -4 80.5759 7.18219   1
  -4  -1  -4 71.6596 4.62442   5
   4   1   5 355.038 10.9446   9
  -4   1  -5 361.741 11.5641   5
  -4  -1  -5 344.822 8.74205   7
  -4   1  -5 371.746 14.9910   1
  -4  -1  -5 334.010 11.5166   5
   4   1   6 93.6678 5.03480   9
  -4   1  -6 89.1380 5.66609   5
  -4  -1  -6 86.3365 5.83773   5
  -4   1  -6 97.2967 7.73898   1
  -4   1  -7 220.497 11.1198   1
   4   1   7 208.691 7.71945   9
  -4  -1  -7 189.790 9.03633   5
   4   1   8 11.3882 2.84381   9
  -4   1  -8 7.78549 4.39533   1
   4   1   9 656.396 17.1302   9
  -4   1  -9 654.709 21.6326   1
   4   1  10 10.9171 2.73645   9
  -4   1 -10 10.4151 4.54221   1
   4  -1  10 11.3501 7.07652   6
   4   1  11 240.306 8.18596   9
  -4   1 -11 224.619 11.4189   1
   4  -1  11 228.607 12.9381   6
  -4   1 -12-1.35033 4.12431   1
   4  -1  12 4.24296 6.80564   6
  -4   1 -13 229.566 11.3855   1
   4  -1  13 227.198 13.0881   6
  -4   1 -14 28.1026 5.35512   1
   4  -1  14 18.3981 7.58131   6
  -4   1 -15 86.9566 7.45689   1
   4  -1  15 96.2540 9.81270   6
  -4   1 -16 12.0709 4.76795   1
   4  -1  16 7.90545 7.30285   6
  -4   1 -17 693.663 22.1990   1
   4  -1  17 681.357 24.1986   6
   4  -1  18-0.56836 7.77933   6
   4  -1  19 178.312 12.5500   6
  -4  -1 -19 153.581 9.27650   1
   4  -1  20 21.4181 8.97156   6
   4  -1  21 244.057 15.0751   6
   4  -1  22 55.8177 9.57960   6
   4  -1  23 8.87381 8.09516   6
   4  -1  24 8.51839 8.90859   6
   4  -1  25 321.934 18.1705   6
   4  -1  26 9.20112 9.63583   6
   4  -1  27 23.9289 10.5245   6
   4  -2 -31 58.4623 9.96279   4
   4  -2 -30 82.7299 10.5227   4
  -4   2  30 80.5433 11.3293   7
   4  -2 -29 11.0969 6.92301   4
   4   2 -29 17.3058 7.93451   3
   4  -2 -29 6.06376 7.21436   3
  -4   2  29 10.0573 8.13517   7
   4  -2 -28 108.955 10.8542   4
   4   2 -28 87.3405 10.4965   3
   4  -2 -28 77.5312 9.91663   3
  -4   2  28 75.4423 10.8877   7
   4  -2 -27 21.1229 7.61071   4
   4   2 -27 24.1404 8.07616   3
   4  -2 -27 19.3471 7.62470   3
  -4   2  27 23.2750 7.74152   7
   4  -2 -26 10.8994 6.50460   4
   4   2 -26 0.75302 6.48486   3
   4  -2 -26 5.76342 6.05057   3
  -4   2  26 12.6263 7.53521   7
   4  -2 -25 7.57076 6.81745   4
   4   2 -25 23.1565 7.10528   3
   4  -2 -25 20.2354 6.09538   3
  -4   2  25 6.94655 6.53915   7
   4  -2 -24 10.2674 6.35587   4
   4   2 -24 3.29457 5.77799   3
   4  -2 -24 12.7399 5.74037   3
  -4   2  24 3.01905 7.04464   7
   4  -2 -23 13.5105 5.69817   4
   4   2 -23 22.8830 5.83778   3
   4  -2 -23 10.4129 5.29654   3
  -4   2  23 11.0608 6.50897   7
   4   2 -22 47.7883 7.15121   3
   4  -2 -22 57.4721 7.14417   3
  -4   2  22 54.6536 8.55966   7
   4   2 -21 242.652 12.6796   3
   4  -2 -21 226.753 11.7311   3
  -4   2  21 200.154 13.5525   7
   4   2 -20 253.046 12.8635   3
   4  -2 -20 246.087 12.0219   3
  -4   2  20 225.340 14.1346   7
   4  -2 -19 226.366 11.0857   3
  -4   2  19 193.441 12.8961   7
  -4   2  18 24.6052 6.15148   7
   4  -2 -18 20.9066 4.66717   3
  -4   2  17 21.0119 5.88786   7
  -4   2  16 1.65823 4.74867   7
  -4   2  14 176.775 10.8536   1
  -4   2  13 2.14496 4.44279   1
   4  -2 -13 3.96189 3.83323   6
  -4   2  12 186.677 11.3153   1
   4  -2 -11 12.1458 2.97698   8
  -4   2  11 26.4779 5.58504   1
   4  -2 -10 90.9296 6.24146   8
  -4   2  10 103.917 8.76304   1
  -4   2  10 97.9817 7.27476   7
   4  -2  -9 281.711 11.3548   8
  -4   2   9 296.037 14.3152   1
  -4   2   9 286.260 12.0540   7
  -4   2   8 54.6672 6.83392   1
   4   2  -8 67.1483 5.27715   8
   4  -2  -8 58.9123 5.04178   8
  -4   2   8 69.0677 5.97809   7
   4   2  -7 67.5176 5.35292   8
   4  -2  -7 68.4275 5.24362   8
  -4   2   7 69.0017 5.89525   7
   4  -2  -6 752.426 19.0682   5
   4   2  -6 781.048 22.0591   8
   4  -2  -6 753.572 21.8357   8
  -4   2   6 729.802 21.7936   7
   4   2  -5 48.5040 4.56028   8
   4  -2  -5 40.5393 4.27593   8
  -4   2   5 36.1587 4.81293   7
   4   2  -4 705.855 20.5301   8
   4  -2  -4 687.354 20.4786   8
  -4   2   4 681.070 24.1399   1
  -4   2   4 698.576 20.2948   7
   4   2  -3 136.878 7.15470   8
  -4   2   3 130.827 9.74270   1
   4  -2  -3 114.415 6.81643   8
  -4   2   3 125.177 7.01373   7
   4  -2  -2 51.7290 3.80071   5
   4   2  -2 51.4492 4.59391   8
   4  -2  -2 51.3673 4.64129   8
  -4   2   2 51.1131 4.80970   7
  -4   2   2 61.8412 7.07131   1
   4  -2  -1 141.108 5.96202   5
   4   2  -1 129.009 7.09704   8
  -4   2   1 155.083 10.5483   1
  -4   2   1 135.063 6.93687   7
   4  -2   0 11.5338 2.49603   5
   4   2   0 12.5225 2.86774   8
  -4   2   0 8.77524 3.17271   7
  -4   2   0 10.2170 4.88769   1
   4   2   1 62.8240 5.08900   8
  -4   2  -1 64.7907 4.89252   7
  -4   2  -1 63.9090 7.10520   1
   4  -2   1 56.0931 4.09886   5
   4   2   2 738.351 21.3224   8
  -4   2  -2 744.514 24.8322   1
   4  -2   2 704.600 19.6568   7
   4  -2   2 723.384 19.3250   5
   4   2   3 129.523 7.32698   8
  -4   2  -3 123.173 9.67653   1
   4  -2   3 122.423 6.76478   7
   4  -2   3 124.861 6.42799   5
  -4   2  -4 1327.46 36.8813   1
   4  -2   4 1298.15 30.9820   7
   4  -2   4 1237.21 31.2717   5
   4   2   5 184.738 6.79211   9
  -4   2  -5 202.543 11.7735   1
   4  -2   5 188.759 7.82041   7
   4  -2   5 185.862 8.37220   5
   4   2   6 123.043 5.33320   9
  -4   2  -6 128.369 9.27415   1
   4  -2   6 136.173 6.35533   7
   4  -2   6 145.546 7.62251   5
   4   2   7 1.21886 1.97836   9
   4  -2   7 2.83132 3.29684   5
   4  -2   7-0.20503 2.73709   7
  -4   2  -7 3.66367 4.20067   1
   4   2   8-0.12235 1.94002   9
   4  -2   8 0.67072 3.63574   5
  -4   2  -8 6.67192 4.27968   1
   4  -2   8 0.39837 2.67730   7
   4   2   9 3.62770 1.89942   9
   4  -2   9 2.83299 3.78335   5
   4  -2   9 3.48416 2.81826   7
  -4   2  -9 11.6373 4.98273   1
  -4   2 -10 52.7325 6.59926   1
  -4   2 -11 189.717 10.9189   1
  -4   2 -17 104.687 8.25352   9
   4  -2  17 109.635 11.9174   6
  -4   2 -18 88.5098 8.13805   9
   4  -2  18 100.442 12.3281   6
  -4   2 -19 21.0393 6.17329   9
   4  -2  19 22.9827 9.66580   6
  -4   2 -20 76.7226 7.93460   9
   4  -2  20 76.5912 11.9679   6
  -4   2 -21 9.52062 5.58617   9
   4  -2  21 0.71361 8.98914   6
  -4   2 -22 44.8813 6.76894   9
   4  -2  22 45.0691 10.7125   6
  -4   2 -23 8.47394 6.05446   9
   4  -2  23 8.27771 9.91761   6
  -4   2 -24 36.4151 7.09511   9
   4  -2  24 11.5858 10.1883   6
  -4   2 -25 14.1507 6.31680   9
   4  -2  25 17.5111 10.4542   6
  -4   2 -26 79.9978 9.30037   9
   4  -2  26 88.0779 12.8842   6
  -4   2 -27 22.6490 7.68805   9
   4  -3 -29-1.66396 8.23951   4
   4  -3 -28 55.1328 9.30441   3
  -4   3  28 28.3404 9.17568   7
   4  -3 -28 30.8636 8.55772   4
   4  -3 -27 117.673 11.3390   3
  -4   3  27 116.496 12.6059   7
   4  -3 -27 131.098 12.0412   4
   4  -3 -26 34.4160 7.76126   4
   4  -3 -26 32.4753 8.22083   3
  -4   3  26 30.7789 8.87085   7
   4  -3 -25 31.3727 7.26295   4
   4  -3 -25 35.3701 7.26897   3
  -4   3  25 29.2206 8.56593   7
   4  -3 -24 26.4466 7.36829   4
   4  -3 -24 23.4181 6.52065   3
  -4   3  24 32.7621 8.89297   7
   4   3 -23 150.810 11.4707   3
   4  -3 -23 143.797 10.1257   3
  -4   3  23 127.807 12.1896   7
   4  -3 -23 132.938 11.8558   4
  -4  -3  23 128.364 8.33987   6
   4   3 -22 84.3426 8.90144   3
   4  -3 -22 81.0023 7.80935   3
  -4   3  22 83.2090 10.3223   7
   4  -3 -22 100.818 10.0551   4
  -4  -3  22 83.4150 7.10563   6
   4   3 -21 1.81965 5.46590   3
   4  -3 -21 5.13258 4.61903   3
  -4   3  21 5.30797 6.19228   7
  -4  -3  21 9.91452 5.06106   6
   4   3 -20-0.57379 5.11667   3
  -4   3  20-0.72386 6.95708   7
   4  -3 -20 7.14640 4.44136   3
  -4  -3  20-2.36163 4.88937   6
   4   3 -19 273.612 13.5765   3
   4  -3 -19 236.234 11.5537   3
  -4   3  19 250.198 14.9455   7
  -4  -3  19 267.177 10.6285   6
   4  -3 -18 61.6109 8.06590   4
   4   3 -18 61.6727 7.27454   3
   4  -3 -18 67.1331 6.62258   3
  -4  -3  18 57.6321 6.23936   6
   4   3 -17 82.4273 7.73148   3
   4  -3 -17 101.376 7.24771   3
  -4   3  17 113.346 9.95091   7
  -4   3  16 5.34925 5.47812   7
   4   3 -16 10.6467 4.72261   3
   4   3 -15 182.248 10.2751   3
  -4   3  15 184.598 11.5403   7
   4   3 -14 278.991 12.4817   3
   4   3 -13 11.8795 4.25696   3
   4  -3 -11 67.9143 5.46481   8
  -4  -3  11 72.1388 3.89165   5
  -4  -3  10 21.1636 2.59732   5
   4  -3 -10 20.2495 3.47706   8
   4  -3  -9 396.509 14.0602   8
  -4   3   9 369.034 14.9890   7
  -4  -3   9 403.388 10.5247   5
  -4  -3   8 90.4501 3.94215   5
   4  -3  -8 79.2329 5.89617   8
  -4   3   8 84.4716 7.00583   7
  -4  -3   7 189.927 6.13264   5
   4  -3  -7 173.438 8.63848   8
  -4   3   7 201.426 10.0346   7
  -4  -3   6 670.346 16.2626   5
   4   3  -6 690.471 20.3771   8
   4  -3  -6 683.398 20.0622   8
  -4   3   6 659.052 20.8131   7
   4   3  -5 8.46912 2.80089   8
   4  -3  -5 11.2400 3.13382   5
   4  -3  -5 8.21611 2.91347   8
  -4   3   5 13.8760 3.90647   7
   4  -3  -4 42.4364 4.36663   8
   4  -3  -4 44.6814 4.09561   5
   4   3  -4 36.0896 4.02258   8
  -4   3   4 39.2610 4.85211   7
   4  -3  -3 7.04734 3.02964   5
   4   3  -3 4.79458 2.37715   8
   4  -3  -3 6.27669 2.80006   8
  -4   3   3 3.98522 3.50669   7
   4  -3  -2 77.6774 5.19350   5
   4   3  -2 71.0904 5.27482   8
   4  -3  -2 62.4516 5.17878   8
  -4   3   2 75.7975 6.11328   7
  -4  -3   2 66.0060 4.97546   6
   4  -3  -1 361.585 12.2896   5
   4   3  -1 344.769 12.8241   8
  -4  -3   1 355.453 11.3807   6
   4  -3   0 13.5229 3.26675   5
   4   3   0 9.33563 2.90704   8
  -4  -3   0 13.6335 4.91922   6
   4  -3   1 376.780 12.6738   5
   4   3   1 350.966 12.9580   8
  -4  -3  -1 352.370 12.1117   6
   4  -3   2 110.995 6.64878   5
   4   3   2 130.510 7.22275   8
  -4  -3  -2 116.323 7.57833   6
   4  -3   3 136.380 7.53453   5
   4   3   3 161.557 8.11524   8
  -4  -3  -3 152.655 8.51497   6
   4  -3   4 113.057 6.86362   5
   4   3   4 109.925 6.77456   8
   4  -3   5 20.9177 4.12009   5
   4   3   5 17.4388 3.30107   8
   4  -3   6 21.6690 4.34260   5
   4   3   6 23.3339 3.74422   8
   4  -3   7 546.049 17.9802   5
   4  -3   8 41.6649 5.53337   5
  -4  -3  -8 31.9339 2.98072   7
  -4  -3  -9 146.600 5.02752   7
   4  -3   9 146.086 8.94897   5
  -4  -3 -10 204.596 5.59659   7
   4  -3  10 241.154 11.4554   5
   4  -3  11 459.980 17.3937   5
   4  -3  12 74.3060 7.35654   5
   4  -3  13 7.34712 4.94626   5
  -4   3 -15 635.443 22.1676   9
  -4   3 -16 21.1651 5.92931   9
  -4   3 -17 20.8937 6.07636   9
  -4   3 -18 132.201 10.3192   9
  -4   3 -19 389.673 17.7791   9
  -4   3 -20 12.8638 5.90837   9
  -4   3 -21-2.01498 6.03412   9
   4  -3  21 14.5987 11.1229   6
  -4   3 -22 5.59044 6.00394   9
   4  -3  22-0.87816 11.7377   6
  -4   3 -23 220.541 14.4581   9
   4  -3  23 263.248 19.0838   6
  -4   3 -24 6.00790 6.44154   9
   4  -3  24 4.46877 12.4596   6
  -4   3 -25 0.76909 6.66448   9
   4  -3  25-5.43202 12.9644   6
  -4   3 -26 7.82424 7.89804   9
  -4   3 -27 84.1180 10.3752   9
  -4   3 -28 33.6965 8.10422   9
  -4   4  26 348.411 20.6809   7
   4  -4 -26 366.586 19.2942   4
   4   4 -25 19.3325 8.74374   3
  -4   4  25 24.0318 8.90897   7
   4  -4 -25 37.6849 8.69659   4
   4   4 -24 107.002 11.4727   3
  -4   4  24 71.1454 10.6875   7
   4   4 -23 21.1351 8.49361   3
  -4   4  23 25.1199 8.80299   7
   4   4 -22 1034.73 34.6938   3
  -4   4  22 1037.10 35.8731   7
   4   4 -21 396.641 19.0168   3
   4  -4 -21 404.627 16.4757   3
  -4   4  21 416.604 20.4376   7
  -4  -4  21 403.472 16.2936   6
   4   4 -20 263.030 14.7553   3
   4  -4 -20 263.384 12.5083   3
  -4   4  20 232.388 15.5384   7
   4  -4 -20 260.148 15.5765   4
  -4  -4  20 282.836 13.4624   6
   4   4 -19 703.509 24.9302   3
   4  -4 -19 715.759 22.1932   3
  -4   4  19 674.598 26.2369   7
   4  -4 -19 665.267 26.0412   4
   4   4 -18 991.882 30.4925   3
   4  -4 -18 961.548 27.5076   3
  -4   4  18 957.845 32.0773   7
   4  -4 -18 934.008 31.8783   4
   4   4 -17 150.854 10.2782   3
   4  -4 -17 133.480 8.55200   3
  -4   4  17 149.991 11.7578   7
   4  -4 -17 134.384 11.3558   4
   4   4 -16 732.804 24.2058   3
   4  -4 -16 710.922 21.7058   3
  -4   4  16 739.710 25.9691   7
   4  -4 -16 737.584 26.6908   4
   4   4 -15 147.002 10.0861   3
  -4   4  15 162.371 11.3566   7
   4  -4 -15 140.133 11.7329   4
  -4  -4  15 146.571 7.46149   5
   4   4 -14 2478.46 61.1380   3
   4  -4 -14 2430.40 64.0988   4
  -4  -4  14 2542.72 56.2351   5
   4   4 -13 1261.40 35.0262   3
   4  -4 -13 1293.26 38.2178   4
  -4  -4  13 1274.96 30.6581   5
   4   4 -12 602.752 20.4331   3
   4  -4 -12 596.788 23.0465   4
  -4  -4  12 630.357 16.9443   5
   4   4 -11 803.764 24.3513   3
   4  -4 -11 761.114 26.8310   4
  -4  -4  11 817.030 20.6086   5
  -4  -4  10 2516.93 55.7213   5
   4  -4 -10 2574.74 58.7093   8
   4   4 -10 2484.32 59.8717   3
   4  -4 -10 2523.37 63.6650   4
  -4  -4   9 811.877 20.7766   5
   4  -4  -9 836.003 23.2790   8
  -4   4   9 800.292 25.9960   7
   4  -4  -9 839.561 27.5324   4
  -4  -4   8 1993.50 44.7888   5
   4  -4  -8 2002.46 47.5401   8
  -4   4   8 2012.90 50.7050   7
   4  -4  -8 1910.05 51.5078   4
  -4  -4   7 377.922 11.9090   5
   4  -4  -7 429.349 14.3048   8
  -4   4   7 406.905 16.5632   7
  -4  -4   6 3006.62 66.0368   5
   4  -4  -6 3034.09 68.7136   8
   4  -4  -5 1319.43 33.7668   8
   4  -4  -4 584.504 18.2079   5
   4  -4  -4 591.642 18.4011   8
   4  -4  -3 1201.94 31.0271   5
   4   4  -3 1186.45 31.0411   8
   4  -4  -3 1164.31 31.0912   8
   4  -4  -2 2707.37 62.7096   5
   4   4  -2 2724.76 62.7563   8
   4  -4  -2 2723.05 63.0983   8
   4  -4  -1 471.088 15.9751   5
   4   4  -1 473.835 15.7633   8
   4  -4   0 674.690 20.3143   5
   4   4   0 649.876 19.6530   8
   4  -4   1 83.9748 6.70011   5
   4   4   1 92.2419 6.07196   8
   4  -4   2 1388.12 35.3217   5
   4   4   2 1318.89 34.1517   8
   4  -4   3 593.932 19.1168   5
   4   4   3 573.097 17.9373   8
   4  -4   4 215.290 10.5978   5
   4   4   4 221.208 9.67761   8
   4  -4   5 991.140 27.9175   5
   4   4   5 962.003 26.4220   8
   4  -4   6 2595.32 61.0924   5
   4   4   6 2523.66 59.4314   8
   4  -4   7 202.259 10.8056   5
   4   4   7 202.626 9.62303   8
  -4  -4  -7 211.101 8.45427   7
   4  -4   7 183.540 8.88430   4
   4   4   8 453.637 15.7988   8
  -4  -4  -8 459.476 13.5482   7
   4  -4   8 451.698 14.4408   4
   4  -4   8 471.990 17.4095   5
   4   4   9 346.247 13.4402   8
  -4  -4  -9 366.665 11.3696   7
   4   4  10 2010.18 49.0204   8
   4  -4  11 650.893 22.4410   5
   4  -4  12 650.830 22.7941   5
   4  -4  13 850.756 27.9225   5
   4  -4  14 2079.71 54.4918   5
  -4   4 -15 331.004 16.4104   9
   4  -4  15 321.006 16.3346   5
  -4   4 -16 311.663 16.0172   9
   4  -4  16 324.497 16.2342   5
  -4   4 -17 111.117 10.8270   9
  -4   4 -18 1064.20 34.4045   9
  -4   4 -19 206.829 14.2282   9
  -4   4 -20 176.717 13.4946   9
  -4   4 -21 425.676 20.7832   9
  -4   4 -22 609.885 25.9776   9
  -4   4 -23 130.084 12.4239   9
  -4   4 -24 79.1457 11.1059   9
  -4   4 -25 24.2736 8.66644   9
  -4   5  23-1.87225 7.71095   7
   4  -5 -23 0.83238 7.39335   4
   4   5 -22 10.3033 6.99866   3
  -4   5  22-3.60084 7.60300   7
   4  -5 -22-0.81096 6.11760   4
   4   5 -21 25.9646 8.16149   3
  -4   5  21 19.9382 7.81034   7
   4  -5 -21 36.7250 8.13871   4
   4   5 -20 7.36991 6.62639   3
  -4   5  20 24.9505 8.01579   7
   4  -5 -20 15.9731 6.81000   4
   4   5 -19 104.868 10.0257   3
  -4   5  19 108.748 11.1624   7
   4  -5 -19 91.1996 9.73036   4
   4   5 -18 98.4070 9.62903   3
  -4   5  18 103.096 10.9620   7
  -4  -5  18 88.9987 7.17648   5
   4  -5 -18 86.9403 9.92296   4
  -4  -5  17 24.8328 4.84513   5
   4   5 -17 22.4704 6.32673   3
  -4   5  17 13.3264 6.85037   7
   4  -5 -17 15.8543 6.39713   4
   4   5 -16 92.0875 8.82940   3
  -4   5  16 93.2488 9.91074   7
   4  -5 -16 85.8532 9.47968   4
  -4  -5  16 93.5853 6.89443   5
   4  -5 -15 35.6100 7.46137   4
  -4  -5  15 44.5457 5.42227   5
  -4   5  15 39.8417 7.71757   7
   4   5 -15 43.1807 6.64447   3
   4  -5 -14 11.6315 5.65753   4
  -4  -5  14 6.23949 3.69132   5
  -4   5  14 5.32054 5.66938   7
   4   5 -14 2.55406 4.92450   3
   4   5 -13 124.781 9.12917   3
   4  -5 -13 116.897 10.3740   4
  -4  -5  13 122.045 6.93752   5
   4  -5 -12-4.61724 5.52246   4
  -4  -5  12-1.66507 3.63315   5
   4   5 -12-1.40368 4.81121   3
   4  -5 -11 19.4424 5.82757   4
  -4  -5  11 27.1452 4.29454   5
   4   5 -11 18.0015 4.68705   3
  -4  -5  10 320.808 11.6270   5
   4   5 -10 327.844 13.7118   3
   4  -5 -10 321.533 15.9046   4
  -4  -5   9 463.309 14.6347   5
   4  -5  -9 461.838 14.9627   8
   4   5  -9 460.688 16.4860   3
   4  -5  -9 453.702 19.3134   4
   4  -5  -8 4.91622 5.46075   4
  -4  -5   8 23.9249 3.87884   5
   4  -5  -8 17.3455 3.36821   8
   4   5  -8 10.9574 4.33455   3
   4  -5  -7 8.98710 4.86222   4
  -4  -5   7 1.70138 3.10608   5
   4  -5  -7-0.32369 2.25535   8
   4   5  -7 4.90506 3.94310   3
   4  -5  -6 20.9959 5.62830   4
  -4  -5   6 26.8597 4.02068   5
   4  -5  -6 25.2473 3.67969   8
   4  -5  -5 455.406 14.7551   8
   4  -5  -5 394.769 17.3849   4
   4  -5  -4 0.55190 4.30005   4
   4  -5  -4 1.23833 3.70015   5
   4  -5  -4 3.05954 2.62620   8
   4  -5  -3 47.6373 6.31541   4
   4  -5  -3 44.4912 4.68150   8
   4  -5  -3 44.4421 5.53574   5
   4  -5  -2 125.019 8.25684   5
   4  -5  -2 130.431 7.59830   8
   4  -5  -2 132.702 9.17908   4
   4  -5  -1 320.951 13.5773   5
   4  -5  -1 338.945 12.9381   8
   4  -5  -1 324.325 14.1332   4
   4  -5   0 6.78471 4.65499   4
   4   5   0 4.79699 3.36755   9
   4  -5   0 5.19270 4.23635   5
   4  -5   1 128.077 8.49852   5
   4  -5   1 117.471 8.11934   4
   4  -5   2 12.7362 4.46306   4
   4  -5   2 15.5503 4.56232   5
   4   5   2 10.9261 2.89193   8
   4  -5   3 311.039 13.5408   5
   4   5   3 293.422 11.1870   8
   4  -5   4 36.2591 4.88057   4
   4   5   4 42.8444 4.30886   8
   4  -5   4 40.8277 5.93040   5
   4  -5   5 8.28820 4.61993   5
   4   5   5 1.56474 2.46697   8
   4  -5   5 4.79506 3.56293   4
   4  -5   6-3.45360 4.71853   5
   4   5   6 1.58930 2.58828   8
   4  -5   7 172.566 10.4378   5
   4   5   7 157.492 7.79172   8
   4  -5   8 7.85854 5.10334   5
   4   5   8 4.76146 2.74611   8
   4  -5   9 21.5958 5.67893   5
   4   5   9 16.3679 3.45724   8
   4   5  10 83.0496 5.87359   8
   4  -5  10 88.9904 8.68851   5
   4   5  11 294.389 11.7687   8
   4  -5  11 316.847 15.2859   5
   4   5  12 152.913 8.18010   8
   4  -5  12 137.503 10.5754   5
   4  -5  13 1.23110 5.90817   5
   4   5  13 7.66165 3.23783   8
   4  -5  14 0.64061 5.57914   5
   4   5  14 3.76205 3.15076   8
   4  -5  15 40.0195 7.74657   5
   4   5  15 30.8724 4.43661   8
   4  -5  16 13.1989 7.25063   5
  -4   5 -16 17.7863 6.73434   9
   4   5  16 0.79271 3.37581   8
   4  -5  17 9.39044 7.17497   5
  -4   5 -17 5.39044 6.81212   9
   4  -5  18 214.970 15.1788   5
  -4   5 -19 312.814 17.7917   9
   4  -5  19 272.865 17.1958   5
  -4   5 -20 61.8024 10.4907   9
  -4   5 -21 4.53599 7.69225   9
   4  -6 -19 0.83179 6.22301   4
   4   6 -18 101.702 10.5739   3
   4  -6 -18 122.733 11.8038   4
   4   6 -17 42.7139 8.12477   3
   4  -6 -17 38.2289 8.94041   4
   4   6 -16 170.919 12.2943   3
   4  -6 -16 204.875 14.2556   4
  -4  -6  15 9.55255 4.82753   5
   4   6 -15 21.1582 6.32940   3
   4  -6 -15 3.13828 6.59578   4
   4   6 -14 61.2285 8.00720   3
   4  -6 -14 70.7944 9.37183   4
  -4  -6  14 80.6414 6.78935   5
  -4  -6  13-0.36423 4.19372   5
   4   6 -13-0.54665 5.42032   3
   4  -6 -13 3.02519 5.87971   4
  -4  -6  12 68.7924 6.31886   5
   4   6 -12 62.8927 7.66196   3
   4  -6 -12 73.5130 9.32266   4
  -4  -6  11 27.2653 4.93918   5
   4   6 -11 20.5098 5.40075   3
   4  -6 -11 25.4253 7.17573   4
  -4  -6  10 33.3660 5.05277   5
   4   6 -10 25.6365 5.45080   3
   4  -6 -10 31.8478 7.41621   4
  -4  -6   9 0.36671 3.83331   5
   4   6  -9 0.86662 4.58519   3
   4  -6  -9-4.83184 5.90870   4
  -4  -6   8 221.985 10.1011   5
   4   6  -8 208.269 10.6328   3
   4   6  -7 0.47170 5.30676   9
  -4  -6   7 1.86418 3.98925   5
   4   6  -7-1.97185 4.59451   3
   4  -6  -7 5.20027 5.26519   4
   4   6  -6 39.5095 6.08831   9
  -4  -6   6 48.0049 5.61624   5
   4   6  -6 40.6892 5.38176   3
   4  -6  -6 40.6186 7.07036   4
   4   6  -5 0.41355 4.49216   9
   4  -6  -5-3.67297 4.46579   5
   4   6  -5 1.45250 3.78339   3
   4  -6  -5 2.39675 5.15814   4
   4  -6  -4 44.9332 6.52306   5
   4   6  -4 40.5148 5.11721   3
   4  -6  -4 34.4738 6.28189   4
   4  -6  -3 56.6536 6.95951   5
   4   6  -3 53.4055 5.43768   3
   4  -6  -3 73.7879 7.85659   4
   4  -6  -2 80.1614 7.63568   5
   4   6  -2 79.9650 5.99034   3
   4  -6  -2 77.2592 7.77877   4
   4  -6  -1 10.4590 5.36158   5
   4   6  -1 11.5287 4.10179   3
   4  -6  -1 14.7742 5.12443   4
   4  -6   0 156.915 10.2337   5
   4  -6   0 147.469 9.32033   4
   4  -6   1 142.934 10.1732   5
   4  -6   1 130.474 8.66017   4
   4  -6   2 29.9660 6.43274   5
   4  -6   2 29.6832 5.38510   4
   4  -6   3 2.21688 5.44048   5
   4  -6   4 7.28703 5.55247   5
   4  -6   5 1.14205 5.57960   5
   4  -6   6 130.510 10.1568   5
   4  -6   7 18.2770 5.74577   5
   4  -6   8 33.0691 6.82957   5
   4  -6   9 153.131 11.0582   5
   4  -6  10 43.4877 7.44542   5
   4  -6  11-2.63626 6.90386   5
   4  -6  12 6.82748 6.00655   5
   4  -6  13 24.3915 7.31238   5
   4  -6  14 97.3091 10.6316   5
   4  -6  15 3.70585 7.15941   5
   4  -6  16 141.928 12.5756   5
   4  -6  17 11.2146 7.37357   5
   4   7 -18 3.46591 7.19231   2
   4   7 -17 54.0433 10.4066   9
   4   7 -15 8.82846 6.63521   9
   4   7 -14-2.28378 8.03318   9
   4  -7 -14-2.56456 7.29210   4
   4   7 -13 291.827 16.7552   9
   4  -7 -13 286.691 17.1452   4
   4   7 -12 5.46281 6.98820   9
   4  -7 -12 12.2638 7.41203   4
  -4  -7  11 31.5311 5.93279   5
   4  -7 -11 32.7244 8.10689   4
  -4  -7  10 69.6982 7.35851   5
   4  -7 -10 66.7290 9.11401   4
  -4  -7   9 31.0113 5.80311   5
   4  -7  -9 38.1587 7.97237   4
  -4  -7   8 84.3850 7.76373   5
   4  -7  -8 69.8111 9.00672   4
  -4  -7   7-2.33925 5.01147   5
   4  -7  -7 8.99601 6.04326   4
  -4  -7   6 20.7732 5.35801   5
   4  -7  -6 17.3810 6.69356   5
   4  -7  -6 9.27179 6.16546   4
  -4  -7   5 143.454 9.53969   5
   4  -7  -5 124.181 10.4355   4
   4  -7  -4 2.66722 6.41389   5
   4  -7  -4 0.60516 5.54075   4
   4  -7  -3 73.0703 8.37539   5
   4  -7  -3 68.6109 7.80312   4
   4  -7  -2 5.22034 6.44941   5
   4  -7  -2 6.57103 5.23542   4
   4  -7  -1 5.17455 6.13767   5
   4  -7   0 43.8080 7.08138   5
   4  -7   1 17.5304 6.05339   5
   4  -7   2 0.65698 6.90274   5
   4  -7   3 97.4572 9.72878   5
   4  -7   4 6.65780 6.07408   5
   4  -7   5 29.6486 7.15769   5
   4  -7   6 58.9778 8.48990   5
   4  -7   7 2.06941 6.22441   5
   4  -7   8 160.558 12.0768   5
   4  -7   9 22.1296 7.56303   5
   4  -7  10-2.93782 8.05402   5
   4  -7  11 113.461 11.1722   5
   4  -8  -8 508.442 23.0362   4
  -4  -8   6 66.0462 9.29187   5
  -4  -8   5 917.679 29.2003   5
  -4  -8   4 198.283 12.9929   5
   5   0 -28 173.653 13.7059   3
  -5   0  28 182.110 14.5868   7
   5   0 -27 1.46262 6.63537   3
  -5   0  27-0.83668 7.35516   7
   5   0 -26 22.1643 7.10365   3
  -5   0  26 35.9173 9.05021   7
  -5   0  25-6.43431 6.49210   1
   5   0 -25 9.28083 5.92879   3
  -5   0  25 6.37122 7.49376   7
   5   0 -24 160.325 11.7032   3
  -5   0  24 182.724 11.6314   1
  -5   0  24 200.051 14.3494   7
  -5   0  23-1.17154 5.00050   1
   5   0 -23-0.61812 5.59253   3
  -5   0  23 6.84706 7.30221   7
   5   0 -22 45.7847 6.82976   3
  -5   0  22 24.0584 6.15544   1
  -5   0  21-0.58411 5.10956   1
   5   0 -21 0.56446 4.83801   3
  -5   0  20 75.3378 7.94803   1
   5   0 -20 63.5206 7.22636   3
  -5   0  19-0.57792 5.06217   1
   5   0 -19-1.59416 4.68850   3
  -5   0  18 738.720 25.2015   1
  -5   0  17 3.47726 4.93858   1
  -5   0  17-5.90070 6.64604   7
  -5   0  16 4.45685 5.40137   7
  -5   0  16 2.90860 4.69001   1
  -5   0  15 6.68689 5.42721   7
  -5   0  15 0.58509 5.19192   1
  -5   0  14 0.57425 5.26307   7
  -5   0  14-1.17732 5.19653   1
  -5   0  13 3.78324 4.95451   7
   5   0 -12 5.58982 3.14243   8
  -5   0  12-0.50869 4.34336   7
   5   0 -11 1.39808 2.69664   8
  -5   0  11 0.47764 4.40097   7
   5   0 -10 248.843 11.7924   8
  -5   0  10 250.690 12.1430   7
   5   0  -9-1.36240 2.75994   8
  -5   0   9-1.26084 4.08207   7
   5   0  -8 192.439 10.0455   8
  -5   0   8 184.885 9.72454   7
   5   0  -7 0.88718 2.75821   8
  -5   0   7 0.36615 3.68300   7
   5   0  -6 97.8256 6.90939   8
  -5   0   6 92.9736 6.59123   7
   5   0  -5 0.43504 2.35169   8
  -5   0   5 3.21206 3.28471   7
   5   0  -4 107.834 7.15662   8
  -5   0   4 95.8705 6.39196   7
   5   0  -3 3.92459 2.85894   8
  -5   0   3 0.86083 3.01672   7
   5   0  -2 195.803 9.84450   8
  -5   0   2 175.138 8.01601   7
   5   0  -1 2.21088 2.78024   8
  -5   0   1-0.49946 2.88560   7
   5   0   0 134.381 8.17562   8
  -5   0   0 118.812 6.18728   7
   5   0   1-0.44802 2.75485   8
  -5   0  -1-0.21691 2.85740   7
  -5   0  -3-0.77069 2.62378   5
  -5   0  -4 225.628 8.54320   5
  -5   0  -4 219.928 7.34640   7
   5   0   4 211.373 8.88293   6
  -5   0  -5 3.81433 3.18266   5
   5   0   5 1.83894 4.37160   6
   5   0   6 1226.61 31.1887   6
   5   0   7-1.28281 5.14388   6
   5   0   8 104.854 8.11000   6
   5   0   9-1.50726 5.48597   6
  -5   0 -10 36.5445 6.70851   1
   5   0  10 40.6388 6.65881   6
   5   0  11 5.13166 6.13640   6
  -5   0 -11-1.13367 4.74753   1
   5   0  12 3.62153 6.15090   6
  -5   0 -12 10.6941 5.45981   1
  -5   0 -13-1.11981 5.69154   1
   5   0  13-2.86678 6.88267   6
   5   0  14 1210.66 34.4602   6
  -5   0 -14 1169.92 34.7667   1
  -5   0 -15-1.66812 5.48018   1
   5   0  15-1.58124 7.65157   6
  -5   0 -16 282.863 14.2595   1
   5   0  16 290.366 15.1135   6
  -5   0 -17 1.67363 5.19345   1
   5   0  17-4.02308 7.97605   6
   5   0  18 3.00286 7.41528   6
   5  -1 -29 76.1239 10.5327   4
   5  -1 -29 82.7914 10.9031   3
   5  -1 -28 82.8504 10.3462   4
   5   1 -28 77.8825 10.2576   3
   5  -1 -28 79.9259 10.2498   3
  -5   1  28 73.2855 10.9410   7
   5   1 -27 76.8716 10.0991   3
   5  -1 -27 75.3708 9.73736   3
  -5   1  27 91.1194 11.4478   7
   5   1 -26-7.23854 6.96713   3
   5  -1 -26 9.42478 6.56386   3
  -5   1  26-0.85602 7.23329   7
  -5  -1  25 13.7717 6.21695   1
   5   1 -25 11.0038 6.18781   3
   5  -1 -25 11.5941 6.69594   3
  -5   1  25 6.69578 8.10125   7
  -5  -1  24 4.04688 5.47498   1
   5   1 -24 11.2074 5.54602   3
   5  -1 -24 8.72299 6.13898   3
  -5   1  24 8.99753 7.20395   7
   5   1 -23 149.995 11.3890   3
   5  -1 -23 149.848 10.8987   3
  -5   1  23 155.099 13.0641   7
  -5  -1  23 160.897 11.1943   1
  -5   1  22 36.7924 7.07472   1
   5   1 -22 48.0781 7.01643   3
   5  -1 -22 25.3263 6.35782   3
  -5  -1  22 43.4049 7.44820   1
  -5   1  21 42.6532 7.32465   1
   5   1 -21 39.4998 6.90044   3
   5  -1 -21 47.4100 6.84642   3
  -5  -1  21 35.3506 6.74929   1
  -5   1  20 64.6781 7.92770   1
   5   1 -20 59.6859 7.28761   3
   5  -1 -20 62.5428 7.23728   3
  -5   1  19 321.094 15.6229   1
   5   1 -19 315.743 14.7438   3
  -5   1  18-1.21959 5.37339   1
  -5   1  17 25.0493 6.12891   1
  -5   1  17 25.0758 6.95374   7
  -5   1  16 27.5650 6.32535   1
  -5   1  16 19.3845 6.64114   7
  -5   1  15 652.003 23.7076   1
  -5   1  15 651.317 23.6734   7
  -5   1  14 3.91063 5.32826   7
  -5   1  14 15.9478 5.73534   1
  -5   1  13 6.76541 4.79752   1
  -5   1  13 1.58432 4.79144   7
   5  -1 -12 10.2808 3.57228   8
  -5   1  12 3.71239 4.93037   1
  -5   1  12 6.48704 4.73714   7
  -5   1  11 96.6184 9.15899   1
   5   1 -11 89.7262 6.94623   8
   5  -1 -11 100.734 7.49035   8
  -5   1  11 101.961 8.07716   7
   5   1 -10 11.0371 3.52639   8
  -5   1  10 15.0985 5.68761   1
   5  -1 -10 19.3638 4.21713   8
  -5   1  10 14.6185 4.70462   7
  -5   1   9 1.26960 5.32598   1
   5   1  -9 2.29499 2.97795   8
   5  -1  -9 4.09973 2.83187   8
  -5   1   9 3.34236 4.07666   7
  -5   1   8 1.92362 5.34771   1
   5   1  -8 8.96756 3.08228   8
   5  -1  -8 3.16385 2.84124   8
  -5   1   8-3.17199 4.32934   7
   5   1  -7 671.822 21.6940   8
   5  -1  -7 672.881 21.6860   8
  -5   1   7 677.665 20.8206   7
   5  -1  -6 48.2058 5.25379   8
  -5   1   6 52.2122 5.69311   7
   5  -1  -5 387.171 14.8062   8
  -5   1   5 377.180 13.7236   7
  -5   1   4 5.40739 5.39015   1
   5  -1  -4 2.62094 2.74673   8
  -5   1   4 2.93449 3.42882   7
  -5   1   3 12.2783 5.40964   1
   5  -1  -3 16.7260 3.56746   8
  -5   1   3 10.9646 3.57393   7
   5  -1  -2 97.5236 7.11993   8
  -5   1   2 93.0668 6.30820   7
  -5   1   2 84.5029 8.84405   1
   5  -1  -1 96.2253 6.93023   8
  -5   1   1 109.344 6.39785   7
  -5  -1   1 83.9288 5.66488   7
  -5   1   1 103.418 9.47553   1
  -5   1   0 28.8539 6.63715   1
  -5  -1   0 25.6089 2.32847   5
   5  -1   0 31.8384 4.41727   8
  -5   1   0 30.3989 3.97752   7
  -5  -1   0 31.4006 3.82682   7
  -5  -1  -1 894.548 21.2250   5
  -5   1  -1 890.220 23.4094   7
  -5  -1  -1 928.686 22.7446   7
  -5   1  -1 907.500 30.1445   1
  -5  -1  -2 49.7816 3.79492   5
  -5   1  -2 68.2983 8.57832   1
  -5   1  -2 58.3559 4.59308   7
   5  -1   2 58.3924 7.23775   6
  -5  -1  -3 266.594 9.13817   5
   5   1   3 281.033 12.5219   8
  -5  -1  -3 285.315 8.88967   7
   5  -1   3 283.054 12.0071   6
  -5   1  -3 300.170 15.2880   1
  -5  -1  -4 167.430 7.20566   5
  -5  -1  -4 164.544 5.91897   7
   5  -1   4 158.846 9.77235   6
  -5   1  -4 165.793 11.5270   1
  -5  -1  -5 159.023 7.39421   5
  -5  -1  -5 147.432 5.02845   7
   5  -1   5 165.716 10.0369   6
  -5   1  -5 162.452 11.3231   1
  -5  -1  -6 102.484 6.45965   5
  -5   1  -6 111.566 9.58259   1
   5  -1   6 98.7839 8.68225   6
  -5   1  -7 35.7574 6.51018   1
   5  -1   7 32.8592 7.05771   6
  -5   1  -8 130.300 9.99632   1
   5  -1   8 132.875 9.94117   6
  -5   1  -9 406.501 17.4842   1
   5  -1   9 366.950 15.7289   6
  -5   1 -10 128.774 10.1877   1
   5  -1  10 119.922 9.76268   6
  -5   1 -11 362.556 16.6855   1
   5  -1  11 378.030 16.2222   6
  -5   1 -12 90.9514 8.81472   1
   5  -1  12 109.693 10.2474   6
  -5   1 -13 50.5931 7.39011   1
   5  -1  13 54.2156 8.43037   6
  -5   1 -14 11.1340 5.52479   1
   5  -1  14 15.6450 7.57660   6
   5  -1  15 16.8190 7.78383   6
  -5   1 -15 10.0716 5.81798   1
  -5   1 -16 251.599 14.0151   1
   5  -1  16 249.234 14.7252   6
  -5   1 -17 328.022 16.1136   1
   5  -1  17 354.798 17.2338   6
  -5  -1 -17 339.436 16.0919   1
   5  -1  18 54.0341 10.0357   6
   5  -1  19 261.271 15.7181   6
   5  -1  20 20.9958 9.12429   6
   5  -1  21 51.7802 10.6703   6
   5  -1  22 36.0260 10.6161   6
   5  -1  23 24.2870 9.17683   6
   5  -1  24 94.1017 12.3783   6
   5  -1  25 83.4927 12.5607   6
   5  -2 -29 315.223 18.2578   3
   5  -2 -28 70.2330 11.1776   4
   5  -2 -28 55.8603 9.58849   3
   5   2 -27 363.026 19.5426   3
   5  -2 -27 371.525 18.5552   3
  -5   2  27 435.403 21.8697   7
   5  -2 -27 421.131 21.5786   4
   5  -2 -26 0.90193 8.47070   4
   5   2 -26-0.77533 7.10831   3
   5  -2 -26-0.66193 6.35884   3
  -5   2  26-0.90340 8.44791   7
   5   2 -25 621.074 25.2246   3
   5  -2 -25 662.272 24.4016   3
  -5   2  25 710.066 28.4364   7
   5  -2 -25 685.359 28.1821   4
   5   2 -24 270.264 15.4070   3
   5  -2 -24 227.227 13.8792   3
  -5   2  24 263.997 17.4392   7
   5   2 -23 1470.88 42.6334   3
   5  -2 -23 1475.53 41.4869   3
  -5   2  23 1478.12 46.0442   7
  -5   2  22 28.2223 9.47523   7
   5   2 -22 38.0648 7.82111   3
   5  -2 -22 33.3469 7.20087   3
   5  -2 -21 1157.51 33.8431   3
   5  -2 -20 262.042 13.4381   3
  -5   2  17 1123.79 35.3082   1
  -5   2  16 463.296 20.4559   7
  -5   2  16 509.343 21.1926   1
  -5   2  15 2766.87 69.2104   7
  -5   2  15 2809.31 70.5288   1
  -5   2  14 39.2122 8.01755   1
  -5   2  14 32.9393 7.35714   7
  -5   2  13 1461.37 41.4512   7
  -5   2  13 1587.12 44.5015   1
   5  -2 -12 649.227 21.8191   8
  -5   2  12 687.042 25.7436   1
  -5   2  12 664.793 23.0836   7
   5  -2 -11 1215.92 33.5870   8
  -5   2  11 1224.85 37.4730   1
  -5   2  11 1156.02 33.8624   7
   5  -2 -10 58.3803 3.73974   5
   5  -2 -10 51.0227 5.67295   8
  -5   2  10 74.1799 7.44507   7
  -5   2  10 49.4943 8.12301   1
   5  -2  -9 1758.21 38.4348   5
   5  -2  -9 1749.97 44.5235   8
  -5   2   9 1833.38 49.4408   1
  -5   2   9 1703.08 44.3209   7
   5  -2  -8 685.942 17.0893   5
   5   2  -8 652.473 21.9651   8
   5  -2  -8 697.113 22.2651   8
  -5   2   8 724.895 26.5389   1
  -5   2   8 666.366 22.0289   7
   5  -2  -7 2048.76 44.4028   5
   5   2  -7 1982.58 50.2331   8
   5  -2  -7 2021.08 50.0681   8
  -5   2   7 1955.00 49.6261   7
   5  -2  -6 10.0497 3.01566   5
   5   2  -6 17.7996 3.93880   8
   5  -2  -6 7.49908 3.35190   8
  -5   2   6 10.0334 5.07215   7
   5   2  -5 1385.07 36.3662   8
   5  -2  -5 1323.34 36.0106   8
  -5   2   5 1353.71 35.4452   7
   5   2  -4 844.453 24.9323   8
  -5   2   4 790.910 29.1683   1
   5  -2  -4 784.566 24.4923   8
  -5   2   4 800.690 23.6700   7
  -5   2   3 1003.37 33.8670   1
   5   2  -3 1026.68 29.0193   8
   5  -2  -3 1018.36 29.2949   8
  -5   2   3 997.025 27.9019   7
   5  -2  -3 1043.79 24.8556   5
  -5  -2   2 150.127 4.41993   5
  -5   2   2 173.123 12.6869   1
   5   2  -2 178.934 9.45250   8
   5  -2  -2 180.663 9.72350   8
  -5   2   2 188.361 9.16849   7
   5  -2  -2 206.356 7.44759   5
  -5   2   1 2096.36 57.8575   1
   5   2  -1 2172.58 52.5156   8
   5  -2  -1 2189.79 53.1163   8
  -5   2   1 2173.09 50.7274   7
   5  -2  -1 2168.49 48.3306   5
  -5  -2   1 2107.89 45.6867   5
  -5   2   0 605.986 24.4563   1
   5   2   0 623.388 20.3324   8
  -5   2   0 596.340 18.3894   7
   5  -2   0 603.283 17.0728   5
  -5  -2   0 595.298 15.0299   5
  -5   2  -1 2300.25 59.6792   1
   5   2   1 2203.61 54.1242   8
   5  -2   1 2145.76 50.2624   5
  -5  -2  -1 2227.62 48.5058   5
  -5   2  -2 287.559 16.1906   1
   5   2   2 304.706 12.9920   8
   5  -2   2 252.700 10.4220   5
  -5  -2  -2 276.477 9.66535   5
   5   2   3 3599.84 82.0745   8
  -5   2  -3 3632.67 87.1599   1
   5  -2   3 3420.79 78.3799   5
  -5  -2  -3 3585.47 77.3433   5
   5   2   4 611.313 20.4994   8
  -5   2  -4 577.329 23.5022   1
  -5  -2  -4 581.042 17.6143   5
   5   2   5 1940.52 48.3112   8
  -5  -2  -5 1874.36 41.2602   7
  -5  -2  -5 1844.75 45.0476   5
  -5   2  -6 60.7105 8.78239   1
  -5  -2  -6 49.4930 2.78236   7
  -5   2  -7 2648.30 67.5577   1
  -5   2  -8 719.282 26.5648   1
  -5   2  -9 2122.03 56.4272   1
  -5   2 -10 249.051 14.5431   1
  -5   2 -11 1693.00 47.0150   1
  -5   2 -12 84.3854 9.31904   1
   5  -2  13 581.140 23.3127   6
   5  -2  14 20.0513 9.91487   6
   5  -2  15 618.572 24.5909   6
   5  -2  16 342.139 18.8654   6
   5  -2  17 685.772 26.3095   6
   5  -2  18-3.38569 10.8905   6
   5  -2  19 525.447 23.1617   6
   5  -2  20 61.8205 11.9910   6
   5  -2  21 404.753 20.5618   6
   5  -2  22 11.4452 10.4202   6
   5  -2  23 175.270 16.2282   6
   5  -2  24 116.219 14.6026   6
   5  -3 -26 14.1437 8.04859   4
   5  -3 -26 6.64577 6.85217   3
   5  -3 -25 90.3544 11.9703   4
   5   3 -25 76.5163 10.0441   3
   5  -3 -25 71.5868 9.35766   3
  -5   3  25 100.953 12.4913   7
   5  -3 -24 15.6073 8.24868   4
   5   3 -24 18.9134 7.24844   3
   5  -3 -24 4.74953 6.41748   3
  -5   3  24 4.80763 8.64019   7
   5   3 -23-1.43222 7.11148   3
  -5   3  23-1.87505 9.39154   7
   5  -3 -23 2.29873 5.84161   3
   5   3 -22 70.4454 9.04884   3
  -5   3  22 88.1159 11.5933   7
   5  -3 -22 69.3397 8.13618   3
   5   3 -21 363.232 17.3366   3
   5  -3 -21 359.991 15.9907   3
  -5   3  21 359.804 19.7463   7
   5   3 -20 25.5826 6.61401   3
   5  -3 -20 14.7645 5.87567   3
   5   3 -19 14.7852 6.05100   3
   5  -3 -19 4.45383 5.06499   3
   5   3 -18 155.155 10.8440   3
   5   3 -17 257.142 13.4253   3
   5   3 -16 61.2533 7.22323   3
  -5   3  15 10.2762 5.99868   7
   5   3 -15-1.59180 4.97934   3
  -5   3  14 41.0421 7.54196   7
  -5   3  13 449.298 18.8461   7
   5  -3 -12 4.97127 3.29056   8
  -5   3  12 1.12008 5.33520   7
   5  -3 -11 5.52413 3.27169   8
  -5   3  11 6.96241 5.10348   7
   5  -3 -10 34.3623 3.94266   5
   5  -3 -10 40.6795 5.06974   8
  -5   3  10 33.2402 6.14116   7
   5  -3  -9 179.490 7.80634   5
   5  -3  -9 188.625 9.95758   8
  -5   3   9 166.140 10.3936   7
   5  -3  -8 90.2409 5.61978   5
   5  -3  -8 95.1022 7.07844   8
  -5   3   8 106.776 8.35122   7
   5  -3  -7 131.772 6.68062   5
   5   3  -7 125.780 8.28631   8
   5  -3  -7 133.278 8.28521   8
  -5   3   7 134.813 9.03750   7
   5  -3  -6 7.49751 3.33295   5
   5   3  -6 8.18997 3.26732   8
   5  -3  -6 11.0983 3.87977   8
  -5   3   6 11.1996 4.74844   7
   5  -3  -5 295.900 9.90980   5
   5   3  -5 281.661 12.1479   8
   5  -3  -5 275.332 11.9728   8
  -5   3   5 264.047 12.0805   7
   5  -3  -4 59.8715 4.85015   5
  -5  -3   4 58.3894 2.75156   5
   5   3  -4 50.5379 5.48774   8
   5  -3  -4 54.6129 5.58259   8
  -5   3   4 48.7510 6.12365   7
   5  -3  -3 37.4019 4.31071   5
   5   3  -3 31.0816 4.60003   8
   5  -3  -3 39.8263 5.03276   8
  -5   3   3 38.6040 5.33253   7
   5  -3  -2 63.6347 5.02820   5
   5   3  -2 63.3345 5.83068   8
   5  -3  -2 71.3086 6.41101   8
   5  -3  -1 95.4629 6.05197   5
   5   3  -1 93.8379 6.91704   8
   5  -3  -1 89.4149 7.09806   8
   5   3   0 519.539 17.6779   8
   5  -3   0 485.897 15.5142   5
   5   3   1 152.732 9.07629   8
   5  -3   1 173.496 8.33611   5
   5  -3   2 12.3192 4.01040   5
   5   3   2 19.1698 3.86094   8
   5   3   3 303.976 13.4939   8
   5  -3   3 350.015 12.7786   5
   5   3   4 59.0890 5.97731   8
   5  -3   4 51.5647 5.65278   5
   5   3   5 68.3545 6.52282   8
   5  -3   5 85.0624 6.69964   5
   5   3   6 228.348 11.4597   8
   5  -3   6 226.778 10.9770   5
   5  -3   7 46.3892 6.04723   5
   5   3   7 35.5058 5.27518   8
   5   3   8 267.671 12.3515   8
   5  -3   8 226.407 11.7138   5
   5  -3   9 209.659 11.4730   5
   5  -3  18 102.296 14.5530   6
   5  -3  19 37.4526 12.7158   6
   5  -3  20 14.7174 12.7574   6
   5  -3  21 10.4145 12.3738   6
   5  -3  22 36.9602 13.2691   6
   5   4 -24 12.6472 7.79886   3
   5   4 -23 5.57272 7.89301   3
  -5   4  23 5.80559 9.04396   7
   5  -4 -22 59.1699 10.1135   4
   5   4 -22 55.0180 8.82562   3
  -5   4  22 52.9300 9.85882   7
   5  -4 -21 18.7645 8.25120   4
   5   4 -21 25.0431 7.17717   3
  -5   4  21 24.9020 8.57301   7
   5  -4 -20 120.732 11.8627   4
   5   4 -20 107.157 10.2552   3
  -5   4  20 89.3473 11.1409   7
   5   4 -19 215.769 13.5212   3
   5  -4 -19 195.177 11.3566   3
   5  -4 -19 208.409 14.9238   4
   5  -4 -18 17.5918 7.59416   4
   5   4 -18 26.7095 6.70898   3
   5  -4 -18 29.0687 6.11081   3
   5  -4 -17 18.7811 6.84199   4
   5   4 -17 23.9658 6.67606   3
   5   4 -16 203.020 12.4275   3
   5  -4 -16 204.781 14.3470   4
   5  -4 -15 16.3487 6.80002   4
   5   4 -15 25.8729 6.05017   3
   5  -4 -14 34.2579 7.71003   4
  -5   4  14 33.3906 7.27250   7
   5   4 -14 39.7889 6.40998   3
  -5   4  13 13.2229 6.24686   7
   5   4 -13 13.7393 5.44233   3
  -5   4  12 118.427 9.87748   7
   5  -4 -11 186.687 9.86086   8
  -5   4  11 158.001 11.1093   7
   5  -4 -10 114.914 7.82502   8
  -5   4  10 115.302 9.63165   7
  -5  -4   9 15.5012 2.53479   5
   5  -4  -9 13.5117 3.96737   5
   5  -4  -9 14.9378 3.96671   8
  -5   4   9 19.8394 6.07532   7
   5  -4  -8 78.1846 5.96896   5
   5  -4  -8 84.4938 6.74166   8
  -5   4   8 102.327 9.17611   7
  -5  -4   8 87.5454 4.08488   5
  -5  -4   7 110.196 4.75549   5
   5  -4  -7 107.211 6.93458   5
   5  -4  -7 115.674 7.81344   8
  -5   4   7 127.284 9.64640   7
  -5  -4   6 211.968 7.07449   5
   5  -4  -6 196.059 10.2984   8
   5  -4  -5-1.32089 3.86758   5
   5  -4  -5 1.33327 3.25947   8
   5  -4  -4 42.3205 4.99168   5
   5   4  -4 45.6444 5.22563   8
   5  -4  -4 43.0005 5.11568   8
   5  -4  -3 12.9482 4.09105   5
   5   4  -3 8.09108 3.60226   8
   5  -4  -3 6.54112 3.51268   8
   5  -4  -2 148.285 8.31425   5
   5   4  -2 133.151 8.42590   8
   5  -4  -2 151.019 9.08089   8
   5  -4  -1 28.4426 4.53052   5
   5   4  -1 34.6604 4.50453   8
   5  -4  -1 28.8572 4.84666   8
   5  -4   0 59.9457 5.88092   5
   5   4   0 58.8610 5.75243   8
   5  -4   0 60.3844 6.29097   8
   5  -4   1 73.7466 6.48937   5
   5   4   1 91.7875 6.92037   8
   5  -4   2 191.363 10.1351   5
   5   4   2 206.291 10.4027   8
   5  -4   3 2.08432 4.12905   5
   5   4   3 0.88041 3.12306   8
   5   4   4 134.201 8.37992   8
   5  -4   4 141.888 8.96411   5
   5  -4   5 12.6505 4.97650   5
   5   4   5 8.55368 3.53263   8
   5  -4   6 52.5321 6.47958   5
   5   4   6 56.4131 5.72841   8
   5   4   7 141.331 8.71319   8
   5  -4   7 113.846 8.81215   5
   5   4   8 116.460 8.01139   8
   5  -4   8 102.000 8.84903   5
   5  -4   9 51.0330 7.21441   5
   5   4   9 27.9625 4.73833   8
   5  -4  10 1.10438 5.14903   5
   5   4  10 8.83724 3.94793   8
   5  -4  11 2.88012 6.01465   5
   5   4  11 4.47165 3.54788   8
   5   4  12 177.705 10.7695   8
   5  -4  12 191.458 12.6243   5
   5  -4  13 102.142 10.3487   5
   5   4  13 91.8050 7.74652   8
   5   5 -22-4.25189 7.81157   3
   5   5 -21 34.5290 8.28145   3
   5  -5 -20 9.74721 6.97082   4
   5   5 -20 3.79017 6.75868   3
  -5   5  20-4.63209 9.26570   7
   5  -5 -19 8.70320 6.99262   4
   5   5 -19 13.6350 6.60623   3
   5  -5 -18 41.8382 8.62267   4
   5   5 -18 38.8409 8.50088   3
   5   5 -17 273.732 15.0777   3
   5  -5 -17 281.407 17.2469   4
   5   5 -16 153.667 11.5418   3
   5  -5 -16 151.786 12.9275   4
   5  -5 -15 3.26858 5.98408   4
   5   5 -15 9.66091 6.01844   3
   5  -5 -14 0.81236 6.61970   4
  -5   5  14 2.97209 6.92475   7
   5   5 -14 4.09404 5.60127   3
   5   5 -13 149.047 10.6205   3
  -5   5  13 155.549 12.2118   7
   5  -5 -13 137.764 12.0669   4
   5  -5 -12 7.19253 6.47470   4
   5   5 -12 9.19662 5.55597   3
   5  -5 -11 34.1104 7.68422   4
   5   5 -11 40.9325 6.68191   3
   5  -5 -10 15.2250 3.82946   8
   5   5 -10 11.0525 5.52994   3
   5  -5  -9 222.390 10.8164   5
   5  -5  -9 233.047 11.1097   8
   5   5  -9 239.703 12.3614   3
   5  -5  -9 241.977 15.1647   4
   5  -5  -8 111.867 7.80048   5
   5  -5  -8 116.483 7.85658   8
   5  -5  -8 125.945 11.5355   4
   5  -5  -7 95.4055 9.98396   4
  -5  -5   7 85.0475 5.38999   5
   5  -5  -7 85.5600 6.87533   5
   5  -5  -7 94.9430 7.07360   8
   5  -5  -6 7.16464 5.80425   4
  -5  -5   6 1.19523 3.02883   5
   5  -5  -6 4.80036 4.02363   5
   5  -5  -6 1.75789 3.24101   8
   5  -5  -5 44.0548 7.64741   4
  -5  -5   5 56.7185 4.64576   5
   5  -5  -5 35.9086 5.16971   5
   5  -5  -5 53.5779 5.68532   8
   5  -5  -4 81.7474 9.25920   4
   5  -5  -4 72.9367 6.66977   5
   5  -5  -4 72.3511 6.54217   8
   5  -5  -3 28.4609 7.03106   4
   5  -5  -3 39.4442 5.33040   5
   5  -5  -3 38.4227 5.32016   8
   5  -5  -2 30.4980 6.93721   4
   5  -5  -2 48.7664 6.01566   5
   5  -5  -2 40.7034 5.76371   8
   5  -5  -1 375.909 15.1162   5
   5  -5  -1 408.467 16.1984   8
   5  -5  -1 363.130 17.1423   4
   5  -5   0 26.6980 6.10032   4
   5  -5   0 28.6949 5.38890   5
   5  -5   0 20.9376 4.65875   8
   5  -5   1 1.65768 5.48685   4
   5  -5   1 3.28733 4.92146   5
   5   5   1 4.67181 3.22851   8
   5  -5   1 1.61114 3.77325   8
   5  -5   2 11.0038 5.22761   4
   5  -5   2 13.8370 4.88687   5
   5   5   2 8.14368 3.81486   8
   5  -5   3 237.561 12.1151   5
   5   5   3 224.948 10.8143   8
   5  -5   3 231.246 12.1162   4
   5  -5   4 124.508 9.38616   5
   5   5   4 133.207 8.37488   8
   5  -5   5 18.4393 6.09764   5
   5   5   5 14.0671 3.93762   8
   5  -5   6 1.63945 5.47606   5
   5   5   6-4.74110 3.67993   8
   5   5   7 207.741 10.3086   8
   5  -5   7 217.399 12.7136   5
   5  -5   8-4.08585 6.36880   5
   5   5   8 5.16253 3.33495   8
   5  -5   9-0.60230 5.74484   5
   5   5   9 6.99367 3.59614   8
   5  -5  10 9.36349 6.09195   5
   5   5  10 8.45789 4.03333   8
   5   5  11 82.9550 7.01905   8
   5  -5  11 109.430 10.3973   5
   5   5  12 172.463 10.0212   8
   5  -5  12 181.136 13.3960   5
   5  -5  13 10.5828 7.38156   5
   5   5  13 7.64336 3.89956   8
   5  -5  14 28.6249 8.07293   5
   5  -5  15 132.311 13.0518   5
   5  -5  16 28.2349 8.94147   5
   5   6 -19 415.653 21.1722   3
   5   6 -18 379.972 19.8009   3
   5   6 -17 531.134 23.0844   3
   5   6 -16 332.430 17.5958   3
   5   6 -15 143.621 12.0441   3
   5  -6 -15 131.683 13.4811   4
   5   6 -14 1127.40 35.5505   3
   5  -6 -14 1245.85 40.0999   4
   5   6 -13 216.780 13.6136   3
   5  -6 -13 249.658 16.9668   4
   5   6 -12 146.298 11.3816   3
   5  -6 -12 187.258 14.1299   4
   5   6 -11 486.547 19.6913   3
   5  -6 -11 507.169 22.9251   4
   5  -6 -10 542.047 19.9433   5
   5  -6 -10 528.262 23.1194   4
   5  -6  -9 451.605 17.8883   5
   5   6  -9 436.318 17.8106   3
   5  -6  -9 402.288 20.3392   4
   5  -6  -8 500.534 18.9821   5
   5   6  -8 507.487 18.9729   3
   5  -6  -8 507.591 22.1358   4
   5  -6  -7 133.909 9.61538   5
   5   6  -7 132.249 9.84464   3
   5  -6  -7 121.460 11.2123   4
   5  -6  -6 740.674 24.6873   5
   5  -6  -6 702.785 27.3559   4
   5  -6  -5 186.153 11.1855   5
   5   6  -5 194.239 10.9228   3
   5  -6  -5 162.028 12.3521   4
   5  -6  -4 104.692 8.90082   5
   5   6  -4 112.507 8.79255   3
   5  -6  -4 120.332 10.5100   4
   5  -6  -3 540.029 19.8600   5
   5  -6  -3 503.423 20.9965   4
   5  -6  -2 682.347 23.2766   5
   5  -6  -2 683.057 24.4423   4
   5  -6  -1 556.899 20.5190   5
   5  -6  -1 532.875 21.0821   4
   5  -6   0 416.358 17.5433   5
   5  -6   1 307.747 15.1534   5
   5  -6   2 1135.88 33.9791   5
   5  -6   3 282.992 15.0596   5
   5  -6   4 418.471 18.3870   5
   5  -6   5 981.737 31.5710   5
   5  -6   6 1043.98 33.0237   5
   5  -6   7 733.041 26.7031   5
   5  -6   8 362.158 17.9384   5
   5  -6   9 155.420 12.3993   5
   5  -6  10 1092.93 35.5316   5
   5  -6  11 198.028 14.6559   5
   5  -6  12 113.895 12.0937   5
   5  -6  13 430.385 21.6839   5
   5  -7 -10 36.8586 8.65212   4
   5  -7  -9 62.4118 9.28661   4
   5  -7  -8 3.33475 6.35973   5
   5  -7  -8 8.01743 6.45931   4
   5  -7  -7 1.30331 5.98011   5
   5  -7  -7-0.77059 6.82147   4
   5  -7  -6 5.11253 5.83743   5
   5  -7  -6 3.69406 6.54011   4
   5  -7  -5 11.3169 6.11329   5
   5  -7  -4 87.0105 9.13520   5
   5  -7  -3 25.7253 7.28526   5
   5  -7  -2 7.61147 6.61888   5
   5  -7  -1 188.115 12.4706   5
   5  -7   0 5.73645 6.70238   5
   5  -7   1 14.1885 6.70887   5
   5  -7   2 66.2014 8.53693   5
   5  -7   3 19.8943 7.14080   5
   5  -7   4 138.629 11.5427   5
   5  -7   5 7.52124 6.58675   5
   5  -7   6 19.7721 7.25938   5
  -6   0  25 11.3533 8.05996   1
   6   0 -25 3.82832 7.11749   3
  -6   0  24 1074.85 35.7910   1
   6   0 -24 1137.57 36.0380   3
  -6   0  24 1076.10 38.3901   7
  -6   0  23 3.76872 6.99301   1
   6   0 -23 2.84180 6.77181   3
  -6   0  22 149.506 12.3423   1
   6   0 -22 149.982 11.7295   3
  -6   0  22 158.391 14.1300   7
  -6   0  21-5.86616 8.64131   7
   6   0 -21 6.70364 6.24493   3
  -6   0  21-1.50190 6.48322   1
  -6   0  20 863.295 30.9658   1
  -6   0  20 913.048 32.6649   7
  -6   0  19-6.70387 7.39501   1
  -6   0  19-2.40677 8.11186   7
  -6   0  18 965.171 32.2953   1
  -6   0  18 867.070 31.9189   7
  -6   0  17-0.74372 6.82910   1
  -6   0  17-8.21213 8.77534   7
  -6   0  16 1548.99 45.7391   7
  -6   0  16 1616.81 46.8393   1
  -6   0  15 6.02683 6.78231   1
  -6   0  15-0.66914 6.42442   7
  -6   0  14 311.959 15.9269   7
  -6   0  14 301.436 16.7342   1
  -6   0  13 4.77499 6.68726   7
  -6   0  13-1.53052 7.17886   1
   6   0 -12 1308.07 38.7556   8
  -6   0  12 1421.87 39.4840   7
  -6   0  12 1434.37 42.8545   1
   6   0 -11 2.31703 3.97439   8
  -6   0  11-0.53436 5.92619   7
  -6   0  11-7.01638 7.35298   1
   6   0 -10 1691.57 46.0256   8
  -6   0  10 1662.03 44.8370   7
  -6   0  10 1805.68 50.3527   1
   6   0  -9 2.81211 4.06518   8
  -6   0   9-0.48080 5.75953   7
   6   0  -8 2782.81 68.3375   8
  -6   0   8 2795.19 66.5435   7
   6   0  -7 4.43264 4.03892   8
  -6   0   7 2.58403 4.92316   7
   6   0  -6 511.523 19.1895   8
  -6   0   6 494.083 17.4767   7
   6   0  -5 1.62074 3.96955   8
  -6   0   5 0.38342 4.93366   7
   6   0  -4 3641.37 85.7173   8
  -6   0   4 3642.55 82.1286   7
   6   0  -3 3.81198 4.21856   8
  -6   0   3 3.41992 4.55521   7
   6   0  -2 2128.74 54.3005   8
  -6   0   2 2117.49 50.1214   7
   6   0  -1 3.94155 4.57433   8
  -6   0   1 0.91965 4.41943   7
   6   0   0 4390.08 101.853   8
  -6   0   0 4397.63 95.9910   7
   6   0   1 4.65735 4.44406   8
  -6   0  -1 0.77867 3.77710   7
   6   0   2 674.724 23.4183   8
  -6   0  -2 637.479 17.8124   7
   6   0   3 6.56516 3.98484   8
  -6   0  -3 4.95952 3.10843   7
  -6   0  -6 519.794 22.4781   1
  -6   0  -7 3.74825 7.13614   1
  -6   0  -8 2550.55 66.8912   1
  -6   0  -9-5.13881 7.79335   1
  -6   0 -10 75.0922 9.35854   1
  -6   0 -11 3.61631 6.19204   1
  -6   0 -12 682.059 26.0221   1
  -6   0 -13 2.86765 6.16640   1
  -6   0 -14 728.192 27.0260   1
  -6   0 -15 1.43851 7.22525   1
  -6   0 -16 1532.27 45.1891   1
  -6  -1  25 65.8650 9.46575   1
   6  -1 -25 61.1065 9.73021   3
  -6  -1  24 49.4985 9.14370   1
   6   1 -24 57.6824 9.20782   3
   6  -1 -24 60.6130 9.52768   3
  -6  -1  24 51.3907 10.3155   7
  -6   1  23 5.41044 6.54545   1
  -6  -1  23 6.00804 5.93401   1
  -6   1  23 4.60852 8.14557   7
   6   1 -23 1.46601 6.22781   3
  -6  -1  23 19.8868 8.31677   7
   6  -1 -23 1.38272 6.36765   3
  -6  -1  22 19.6233 7.62109   1
  -6   1  22 21.7172 7.22309   1
  -6   1  22 35.2097 9.01861   7
  -6  -1  22 27.8380 8.64106   7
   6   1 -22 30.1479 7.41904   3
   6  -1 -22 32.3459 7.54908   3
  -6   1  21 15.0005 7.76301   7
  -6   1  21 0.78378 6.57145   1
  -6  -1  21-0.82311 8.85178   7
   6   1 -21 15.6842 6.35338   3
   6  -1 -21-1.31608 6.61893   3
  -6  -1  21 6.06161 6.86738   1
  -6   1  20 211.774 14.5223   1
   6   1 -20 201.899 12.9747   3
  -6   1  20 200.442 14.9392   7
  -6  -1  20 211.183 14.5098   1
  -6   1  19 289.298 16.7126   1
  -6   1  19 286.350 17.4170   7
  -6  -1  19 289.025 17.1913   1
  -6   1  18 22.3394 7.47388   1
  -6   1  18 38.0034 8.46212   7
  -6   1  17 197.942 13.8990   1
  -6   1  17 188.596 13.4448   7
  -6   1  16 13.9772 7.17432   1
  -6   1  16 15.3752 6.77638   7
  -6   1  15-5.45499 6.59631   1
  -6   1  15-0.66331 5.90939   7
  -6   1  14 11.9537 5.96001   7
  -6   1  14 8.59627 6.42074   1
   6  -1 -13 25.0745 5.11105   8
  -6   1  13 23.7891 6.70450   7
  -6   1  13 25.1846 7.18156   1
   6  -1 -12 84.6253 8.06136   8
  -6   1  12 97.9894 9.17809   7
  -6   1  12 96.7403 10.5106   1
  -6   1  11 256.727 15.7018   1
   6   1 -11 221.945 12.2967   8
   6  -1 -11 219.132 12.3822   8
  -6   1  11 237.779 12.8486   7
   6   1 -10 6.86861 4.33575   8
   6  -1 -10 3.98517 3.79890   8
  -6   1  10-3.22994 6.72275   1
  -6   1  10 10.6546 4.96327   7
  -6   1   9 138.682 12.0361   1
   6   1  -9 118.073 9.02860   8
   6  -1  -9 147.718 9.73571   8
  -6   1   9 138.068 9.38128   7
  -6  -1   9 113.220 9.15227   7
   6   1  -8 15.6275 4.47040   8
   6  -1  -8 27.4472 4.96892   8
  -6   1   8 32.9010 5.75084   7
  -6  -1   8 25.5370 5.73485   7
   6  -1  -7 146.094 9.72717   8
  -6   1   7 166.254 9.80459   7
  -6  -1   7 161.629 9.80949   7
   6  -1  -6 87.1607 7.59546   8
  -6   1   6 90.2198 7.32607   7
  -6  -1   6 107.376 7.91674   7
  -6   1   5 6.00364 6.49888   1
   6  -1  -5 6.57440 3.65802   8
  -6   1   5 2.47381 4.31085   7
  -6  -1   5 5.79315 4.16096   7
   6  -1  -4 67.8238 6.89821   8
  -6   1   4 60.7086 9.73343   1
  -6  -1   4 75.6315 6.55470   7
  -6   1   4 64.0814 6.59221   7
   6  -1  -3 962.540 29.2385   8
  -6   1   3 954.667 26.6366   7
  -6  -1   3 921.111 25.6768   7
  -6   1   3 853.256 33.0658   1
  -6   1   2 82.2957 10.6668   1
   6  -1  -2 91.8241 7.84010   8
  -6   1   2 105.878 7.36614   7
  -6  -1   2 105.532 6.95069   7
  -6   1   1 1.72866 5.93339   1
   6  -1  -1-1.15194 3.41358   8
  -6   1   1-1.66606 4.02194   7
  -6  -1   1 1.47290 3.74592   7
  -6   1   0 18.7287 6.83802   1
   6  -1   0 30.3137 5.02294   8
  -6   1   0 17.3774 4.25036   7
  -6  -1   0 20.4700 4.08212   7
  -6   1  -1 108.069 10.9504   1
   6   1   1 83.3535 7.81398   8
   6  -1   1 92.7061 8.16167   8
  -6   1  -1 102.219 6.62302   7
  -6  -1  -1 98.1066 5.84381   7
  -6   1  -2 9.07500 6.74720   1
   6   1   2 9.38580 4.14145   8
   6  -1   2 16.1903 4.64970   8
  -6  -1  -2 12.6847 3.47329   7
  -6   1  -3 11.3775 6.64159   1
   6   1   3 2.36679 3.75441   8
   6   1   4 1.79257 3.82997   8
  -6   1  -4 0.80042 6.53965   1
  -6  -1  -4 1.50290 2.48805   7
  -6   1  -5 802.146 29.6305   1
   6   1   5 774.211 26.3089   8
  -6   1  -6 30.4682 7.38998   1
   6  -1   6 26.9383 6.71143   6
  -6   1  -7 36.3453 7.98160   1
   6  -1   7 22.9477 6.77095   6
  -6   1  -8 4.59901 6.13455   1
   6  -1   8-0.41406 6.67682   6
   6  -1   9 58.5451 8.12098   6
  -6   1  -9 72.2228 9.40929   1
  -6   1 -10-0.75737 6.63463   1
   6  -1  10 2.30381 7.21918   6
  -6   1 -11 7.53964 6.14809   1
   6  -1  11 8.72044 7.18669   6
  -6   1 -12 22.5002 7.75043   1
   6  -1  12 24.8916 8.26792   6
  -6   1 -13 622.420 24.7318   1
   6  -1  13 576.253 22.1273   6
  -6   1 -14 39.6952 8.11054   1
   6  -1  14 31.6770 8.99711   6
  -6   1 -15 1.50835 6.28762   1
  -6  -1 -15-2.17050 6.10521   1
   6  -1  15-1.73403 8.36269   6
   6  -1  16 1.80409 8.13332   6
  -6   1 -16 6.78670 7.07433   1
  -6  -1 -16-1.44070 6.25191   1
   6  -1  17 95.3854 11.1392   6
   6  -1  18 5.22380 9.12503   6
   6  -1  19 12.2302 9.09402   6
   6  -1  20 2.11710 10.0397   6
   6  -1  21 417.778 20.9840   6
   6  -1  22 4.54786 10.2624   6
   6  -2 -25 15.9209 7.10328   3
   6  -2 -24 3.51414 6.99374   3
  -6  -2  24 30.5718 7.97449   1
   6   2 -23 69.0578 9.61851   3
   6  -2 -23 58.6270 9.09614   3
   6  -2 -22 172.093 12.4818   3
  -6   2  22 168.881 14.9881   7
  -6   2  21 9.12146 8.24329   7
   6  -2 -21 19.8500 6.75656   3
  -6   2  20 87.0596 11.1495   7
  -6   2  19 3.31675 7.13436   7
  -6   2  18 11.0520 7.78060   7
  -6   2  17 49.5677 8.85501   7
  -6   2  17 50.8296 9.06747   1
  -6   2  16 146.536 11.9632   7
  -6   2  16 132.069 12.1855   1
  -6   2  15 15.6749 6.93399   7
  -6   2  15 24.9248 8.09008   1
  -6   2  14 134.071 11.0470   7
  -6   2  14 141.376 12.3617   1
   6  -2 -13 13.8579 4.50207   8
  -6   2  13 14.9244 6.34972   7
  -6   2  13 6.85839 7.26333   1
   6  -2 -12 64.0896 7.06983   8
  -6   2  12 83.6862 10.4821   1
  -6   2  12 91.2382 8.72893   7
  -6   2  11 9.56293 6.82233   1
   6  -2 -11 12.7231 4.34765   8
  -6   2  11 8.02410 5.55781   7
   6   2 -10 31.1099 5.49789   8
   6  -2 -10 26.7089 5.15975   8
  -6   2  10 32.8731 6.55309   7
  -6   2  10 40.9933 8.20932   1
   6   2  -9 123.414 9.22581   8
   6  -2  -9 116.038 8.79829   8
  -6   2   9 124.919 12.0608   1
  -6   2   9 111.122 9.04481   7
   6   2  -8 205.791 11.5648   8
   6  -2  -8 187.236 11.1581   8
  -6   2   8 174.972 11.0776   7
   6  -2  -7 61.4610 6.61364   8
   6   2  -7 38.7680 5.66102   8
  -6   2   7 49.6890 6.86807   7
   6   2  -6 277.810 13.4763   8
   6  -2  -6 279.485 13.5413   8
  -6   2   6 276.633 13.0967   7
   6   2  -5 50.5226 6.14095   8
   6  -2  -5 42.5059 5.84445   8
  -6   2   5 38.7675 8.75474   1
  -6   2   5 39.8435 6.01521   7
   6   2  -4 10.5900 4.19921   8
   6  -2  -4 16.0820 4.30216   8
  -6   2   4 12.4604 4.78768   7
   6   2  -3 31.9758 5.17665   8
   6  -2  -3 23.9168 4.99668   8
  -6   2   3 24.4062 7.97794   1
  -6   2   3 21.4841 5.00131   7
   6   2  -2 13.1541 4.18954   8
   6  -2  -2 14.4011 4.40274   8
  -6   2   2 0.93736 7.61600   1
  -6   2   2 17.9940 5.08229   7
   6   2  -1-3.35601 3.94006   8
   6  -2  -1 4.11634 3.52544   8
  -6   2   1 0.92590 6.74593   1
  -6   2   1 3.46126 4.44748   7
   6   2   0 86.2471 7.49362   8
   6  -2   0 77.6465 7.47083   8
  -6  -2   0 74.1681 5.92487   7
  -6   2   0 59.3486 9.45827   1
   6   2   1 78.2675 7.65014   8
   6  -2   1 75.7597 7.65928   8
  -6  -2  -1 75.2962 5.56571   7
  -6   2  -1 73.7397 10.2730   1
   6   2   2 185.812 11.1268   8
  -6   2  -2 163.853 14.0193   1
   6  -2   2 183.002 11.4042   8
  -6  -2  -2 186.577 7.90084   7
   6   2   3 93.6478 8.12745   8
  -6   2  -3 94.2273 10.8758   1
   6   2   4 2.38713 3.86202   8
  -6  -2  -4 1.33173 2.45540   7
  -6   2  -4-0.86237 6.07331   1
  -6   2  -5 35.9431 7.93611   1
   6   2   5 27.7692 5.27073   8
  -6   2  -6 10.9919 6.72472   1
   6   2   6 6.69387 4.01920   8
   6  -2   6 7.17752 8.01351   6
   6   2   7 5.51852 4.12469   8
  -6   2  -7-4.18927 7.70330   1
   6  -2   7 4.48262 7.96468   6
   6   2   8 70.7493 7.54410   8
  -6   2  -8 77.8017 10.2868   1
   6  -2   8 81.1260 10.3728   6
  -6   2  -9 15.4962 7.64968   1
   6  -2   9 15.9414 8.80662   6
  -6   2 -10 100.574 10.8622   1
   6  -2  10 104.421 10.9614   6
  -6   2 -11 31.1525 7.85768   1
   6  -2  11 29.0264 9.46054   6
  -6   2 -12 5.54904 6.20506   1
   6  -2  12 17.7326 8.72334   6
   6  -2  13 60.6828 10.1959   6
   6  -2  14 16.5073 9.27093   6
   6  -2  15 86.6245 11.9844   6
   6  -2  16 152.572 13.5311   6
   6  -2  17 52.5202 10.9000   6
   6  -2  18 123.379 13.0408   6
   6  -2  19 21.6193 11.0040   6
   6  -2  20 20.0083 10.6316   6
   6  -2  21-0.76650 10.7761   6
   6  -3 -24 6.78791 6.96066   3
   6  -3 -23 84.2373 9.62848   3
   6  -3 -22 37.2745 7.53748   3
  -6   3  21 7.64062 7.86570   7
   6   3 -21-5.21975 7.76767   3
   6  -3 -21 2.46978 6.34509   3
   6   3 -20 131.717 11.5296   3
   6  -3 -20 158.737 11.2673   3
  -6   3  20 149.453 13.9142   7
   6   3 -19 195.777 13.2733   3
  -6   3  19 200.941 15.5746   7
  -6   3  18 40.6534 9.30212   7
   6   3 -18 61.0831 8.66184   3
  -6   3  17 69.6766 10.2132   7
   6   3 -17 82.3745 8.89833   3
  -6   3  16 12.8521 7.08272   7
  -6   3  15 85.2949 9.82106   7
  -6   3  14 8.29874 6.75657   7
   6  -3 -13-1.12949 3.72071   8
  -6   3  13-1.31730 5.57211   7
   6  -3 -12 51.2277 6.49574   8
  -6   3  12 50.8280 7.62472   7
   6  -3 -11 72.7032 7.30706   8
  -6   3  11 76.4175 8.71666   7
   6  -3 -10 30.4117 5.34081   8
  -6   3  10 32.7544 6.75387   7
   6  -3  -9 61.6576 6.75140   8
  -6   3   9 52.5089 7.31855   7
   6  -3  -8 26.9538 5.42540   8
  -6   3   8 35.0665 6.22731   7
   6   3  -7 39.8984 5.92250   8
   6  -3  -7 39.7807 5.88975   8
  -6   3   7 30.2803 6.28843   7
   6   3  -6 10.2767 4.45451   8
   6  -3  -6 17.2225 4.59967   8
  -6   3   6 15.6691 5.46338   7
   6   3  -5 92.5994 8.02884   8
   6  -3  -5 112.060 8.67364   8
  -6   3   5 108.643 8.96438   7
   6   3  -4 343.441 15.1428   8
   6  -3  -4 313.701 14.7283   8
  -6   3   4 311.852 14.4326   7
   6   3  -3 1.12222 3.70502   8
   6  -3  -3 15.1800 4.64292   8
   6   3  -2 309.168 14.4575   8
   6  -3  -2 298.770 14.4988   8
   6   3  -1 115.194 8.82181   8
   6  -3  -1 95.9192 8.42719   8
   6   3   0 8.37909 4.00059   8
   6  -3   0 7.41831 4.20111   8
   6   3   1 1.12237 3.66568   8
   6  -3   1 2.51361 3.89560   8
   6   3   2 6.84807 3.98225   8
   6  -3   2 8.34054 4.67059   8
   6   3   3 230.407 12.6287   8
   6  -3   3 229.274 11.1875   5
   6   3   4 146.827 10.1432   8
   6   3   5 51.1170 6.57558   8
   6   3   6 62.9080 7.13270   8
   6   3   7 101.629 8.71092   8
   6   3   8 28.9449 5.68302   8
   6   3   9 3.73371 4.40826   8
   6   3  10 15.0847 5.02700   8
   6   3  11 199.052 12.5975   8
   6   3  12 73.6026 8.31238   8
   6  -3  13 20.5924 11.4514   6
   6  -3  14 106.827 14.0553   6
   6  -3  15 119.011 14.6942   6
   6  -3  16 3.14179 11.6838   6
   6  -3  17 29.4261 12.2817   6
   6  -3  18 6.43332 11.7425   6
   6  -3  19 168.811 16.6825   6
   6   4 -19 166.181 12.8896   3
   6   4 -18 655.244 25.5795   3
  -6   4  18 678.254 27.9623   7
   6  -4 -18 614.762 28.5182   4
   6   4 -17 362.322 17.9819   3
  -6   4  17 378.077 20.1970   7
   6  -4 -17 408.753 21.8135   4
   6   4 -16 253.765 14.8708   3
  -6   4  16 254.847 16.2681   7
   6  -4 -16 256.341 17.8850   4
   6   4 -15 230.197 13.8119   3
  -6   4  15 235.717 15.4296   7
   6   4 -14 869.026 29.6698   3
  -6   4  14 975.447 32.2897   7
  -6   4  13 61.8452 9.69292   7
   6  -4 -12 216.875 12.1763   8
  -6   4  12 236.552 14.4823   7
   6  -4 -11 378.487 16.3465   8
  -6   4  11 354.707 17.7224   7
   6  -4 -10 1114.32 33.6648   8
  -6   4  10 1177.42 35.9678   7
   6  -4  -9 553.708 20.8466   8
  -6   4   9 582.064 22.6961   7
   6  -4  -8 605.524 22.0407   8
  -6   4   8 632.511 23.6817   7
   6  -4  -7 323.663 15.1074   8
   6  -4  -6 1150.36 33.9878   8
   6  -4  -5 91.3660 8.38648   8
   6   4  -4 553.635 20.9003   8
   6  -4  -4 581.884 21.3475   8
   6   4  -3 815.286 27.0474   8
   6  -4  -3 829.558 27.4923   8
   6   4  -2 2049.24 54.0571   8
   6  -4  -2 2146.57 55.2460   8
   6   4  -1 723.688 24.9078   8
   6  -4  -1 758.485 26.3759   8
   6   4   0 688.583 23.8700   8
   6  -4   0 704.220 25.3570   8
   6   4   1 418.981 17.7090   8
   6  -4   1 444.861 19.3242   8
   6   4   2 1101.81 32.9583   8
   6  -4   2 1082.33 34.7161   8
   6   4   3 178.737 11.1583   8
   6  -4   3 161.478 10.4699   5
   6   4   4 471.131 18.7993   8
   6  -4   4 478.509 18.3223   5
   6   4   5 310.321 14.5993   8
   6  -4   5 264.060 13.9498   5
   6   4   6 1115.04 33.5324   8
   6  -4   6 1114.28 33.1097   5
   6   4   7 444.365 18.4721   8
   6  -4   7 438.996 18.6576   5
   6  -4   8 79.2479 9.16864   5
   6   4   8 80.6249 8.01751   8
   6   4   9 158.120 10.8966   8
   6   4  10 521.471 20.5350   8
   6   4  11 55.0558 7.21266   8
   6   4  12 281.951 14.6274   8
   6   4  13 81.4336 8.53087   8
   6   4  14 579.046 22.3858   8
   6   4  15 519.526 21.1938   8
   6   4  16 72.3469 8.39532   8
   6   4  17 80.1275 8.58699   8
   6  -4  17 73.4920 15.7951   6
   6   4  18 606.199 24.0332   8
   6   5 -17 112.089 11.3662   3
   6   5 -16 143.346 11.9703   3
   6  -5 -15 93.6461 12.0258   4
   6   5 -15 72.1204 9.22382   3
   6  -5 -14 8.81594 8.46173   4
   6   5 -14 20.0519 6.70888   3
   6  -5 -13 120.729 13.0613   4
   6   5 -13 109.981 10.4530   3
   6  -5 -12 8.53960 8.64790   4
   6   5 -12 4.39274 6.63059   3
   6  -5 -11 4.66242 7.43807   4
   6   5 -11 13.4943 5.94687   3
   6  -5 -10 7.33410 7.64568   4
   6  -5  -9 139.766 13.1508   4
   6  -5  -8 86.0228 10.6990   4
   6  -5  -7 27.8698 7.75323   4
   6  -5  -7 25.9233 5.28646   8
   6  -5  -6 3.41009 7.44799   4
   6  -5  -6 6.30773 4.71801   8
   6  -5  -5 376.523 16.2829   8
   6  -5  -5 348.268 19.1329   4
   6  -5  -4 13.8829 7.52073   4
   6  -5  -4 8.88719 5.17533   8
   6  -5  -3 39.8280 8.17684   4
   6  -5  -3 43.9927 6.54750   8
   6  -5  -2 18.4710 7.77023   4
   6  -5  -2 23.1260 5.35186   8
   6  -5  -1 185.504 12.1712   8
   6  -5  -1 193.234 13.5580   4
   6   5   0 27.4566 5.26255   8
   6  -5   0 47.5075 7.34525   8
   6   5   1-2.71990 4.47350   8
   6  -5   1-0.68677 4.89579   8
   6   5   2 19.1689 5.01797   8
   6  -5   2 9.75384 5.25660   8
   6   5   3 276.709 13.2357   8
   6  -5   3 260.036 15.2053   8
   6   5   4 64.7594 7.05245   8
   6  -5   5 8.34409 6.32632   5
   6   5   5 9.25212 4.71862   8
   6  -5   6 29.1401 7.22783   5
   6   5   6 27.4008 5.33096   8
   6  -5   7 58.6046 9.40655   5
   6   5   7 68.0426 7.02950   8
   6  -5   8 10.1318 7.00738   5
   6   5   8 9.96774 5.03193   8
   6  -5   9 8.56799 7.46230   5
   6   5   9-0.55286 4.08591   8
   6  -5  10 0.68492 7.83113   5
   6   5  10 13.3612 4.73372   8
   6  -5  11 224.456 15.4470   5
   6   6 -14 12.3639 7.44285   3
   6   6 -13 111.133 10.7944   3
   6   6 -12 63.1816 8.84137   3
   6   6 -11 11.3679 6.49785   3
   6   6 -10 185.924 12.2352   3
   6  -6 -10 180.046 14.8391   4
   6  -6  -9 59.4795 9.73965   4
   6   6  -9 41.2644 7.83390   3
   6  -6  -8 40.3221 8.51447   4
   6   6  -8 44.0380 7.60792   3
   6  -6  -7-0.87841 7.12282   4
   6   6  -7 5.58679 6.22857   3
   6  -6  -6-0.85660 5.98932   4
   6   6  -6 8.20960 6.10199   3
   6  -6  -5 36.2593 8.38744   4
  -7   0  24 5.65377 8.30706   1
  -7   0  23-0.94022 8.02732   1
  -7   0  22 6.60730 7.83440   1
  -7   0  21 15.1434 9.23547   1
  -7   0  20 522.302 24.6840   1
  -7   0  20 451.733 24.0075   7
  -7   0  19 2.76836 8.44617   7
  -7   0  19 1.88723 8.22752   1
  -7   0  18 101.794 12.2690   1
  -7   0  18 75.4269 11.7225   7
  -7   0  17-0.94232 7.09916   1
  -7   0  17 7.49668 7.59057   7
  -7   0  16 19.8578 8.44597   1
  -7   0  16 5.53611 6.98831   7
  -7   0  15-0.94967 7.21575   1
  -7   0  15 7.51294 6.49084   7
  -7   0  14 27.6412 8.89589   1
  -7   0  14 33.4413 7.88961   7
  -7   0  13 2.88508 7.83241   1
  -7   0  13-0.67262 7.06466   7
  -7   0  12 66.1157 10.7415   1
   7   0 -12 69.1462 7.98999   8
  -7   0  12 68.6746 8.76112   7
  -7   0  11-1.96330 7.30331   1
   7   0 -11-1.38802 4.29750   8
  -7   0  11 12.7088 6.18368   7
   7   0 -10 458.769 20.0474   8
  -7   0  10 491.863 19.5290   7
  -7   0  10 455.869 23.7328   1
   7   0  -9-0.68211 4.40885   8
  -7   0   9 7.06296 5.66272   7
  -7   0   9-6.02232 8.83989   1
   7   0  -8 31.8462 5.86845   8
  -7   0   8 27.8078 6.30504   7
   7   0  -7-0.67759 4.51274   8
  -7   0   7 1.96526 5.09966   7
   7   0  -6 130.454 10.0460   8
  -7   0   6 125.205 9.20543   7
   7   0  -5 4.71468 4.57294   8
  -7   0   5 3.58156 4.86059   7
  -7   0   5 10.5644 8.28120   1
   7   0  -4 184.589 11.8565   8
  -7   0   4 183.816 10.2492   7
  -7   0   4 146.435 14.4534   1
   7   0  -3 4.81013 4.11483   8
  -7   0   3 6.91217 5.22494   7
  -7   0   3-1.07918 7.72282   1
   7   0  -2 239.932 13.7431   8
  -7   0   2 247.857 11.3504   7
  -7   0   2 213.268 17.1266   1
   7   0  -1 0.69859 4.95663   8
  -7   0   1-1.39476 4.48753   7
  -7   0   1 1.05352 7.34728   1
   7   0   0 14.3616 5.23101   8
  -7   0   0 13.1514 4.27739   7
  -7   0   0 20.7025 8.39497   1
   7   0   1-0.72828 4.61132   8
  -7   0  -1 3.04907 8.12892   1
   7   0   2 11.1313 5.22670   8
  -7   0  -2 19.9802 8.09962   1
   7   0   3 3.02232 4.88402   8
  -7   0  -3 0.98382 6.85756   1
  -7   0  -4 247.239 16.9056   1
  -7   0  -5 8.59316 6.99531   1
  -7   0  -6 23.5649 8.17102   1
  -7   0  -7 0.93175 7.49038   1
  -7   0  -8 33.0859 8.45608   1
  -7   0  -9 0.91287 6.93554   1
  -7   0 -10 9.99166 7.48411   1
  -7   0 -11-2.71172 7.20441   1
  -7   0 -12 57.7973 9.75757   1
  -7   0 -13-3.61267 7.91812   1
  -7   0 -14 21.6367 8.24837   1
  -7  -1  23 262.802 18.0411   1
  -7   1  23 258.227 17.8963   1
  -7  -1  22 2.82779 8.37332   1
  -7   1  22 6.68933 8.26049   1
  -7  -1  21 24.4690 9.33976   1
  -7   1  21 3.86047 8.40141   1
  -7  -1  20 4.73306 7.91764   1
  -7   1  20-0.97605 8.01525   1
  -7   1  20 4.71913 7.66385   7
  -7  -1  20 4.64618 8.45607   7
  -7  -1  19 43.7235 9.39578   1
  -7   1  19 19.7773 9.12607   7
  -7  -1  19 27.3836 9.07157   7
  -7   1  18 29.0892 9.32414   7
  -7  -1  18 19.6942 8.91779   7
  -7   1  18 22.1227 8.85512   1
  -7  -1  18 14.2832 8.36351   1
  -7   1  17 61.6860 10.6476   1
  -7   1  17 54.6116 10.5024   7
  -7  -1  17 64.2485 11.1117   7
  -7  -1  17 74.5775 11.3408   1
  -7   1  16-6.78890 8.42414   1
  -7   1  16 6.21012 7.95820   7
  -7  -1  16 8.94776 7.99414   7
  -7  -1  16-1.91885 8.92138   1
  -7   1  15 679.989 29.2831   1
  -7   1  15 676.505 26.4037   7
  -7  -1  15 621.474 26.2154   7
  -7   1  14 20.7027 9.71461   1
  -7   1  14 19.7605 7.76255   7
  -7  -1  14 35.0094 8.45728   7
  -7   1  13 14.9242 8.51740   1
   7  -1 -13 20.2091 5.43163   8
  -7   1  13 24.2685 7.51467   7
  -7  -1  13 21.4265 7.96076   7
   7  -1 -12-1.39196 4.30705   8
  -7   1  12 2.57541 6.36058   7
  -7  -1  12 5.22725 7.84595   7
  -7   1  12-3.00574 7.78665   1
   7   1 -11 59.0588 7.46087   8
   7  -1 -11 69.0865 8.00222   8
  -7   1  11 63.3590 8.81088   7
  -7  -1  11 66.7992 8.78183   7
  -7   1  11 83.9157 11.8034   1
   7   1 -10 36.6007 6.10961   8
   7  -1 -10 27.5453 5.95757   8
  -7   1  10 28.3483 6.79979   7
  -7  -1  10 27.4559 6.85212   7
  -7   1  10 19.4208 9.06733   1
   7  -1  -9 0.68063 3.71693   8
  -7   1   9 3.98243 5.78904   7
  -7  -1   9 1.10586 5.55472   7
  -7   1   9-5.17288 8.70051   1
   7  -1  -8 14.2770 5.51076   8
  -7   1   8 4.38353 5.55536   7
  -7  -1   8 8.39622 5.82161   7
   7  -1  -7 683.716 25.5067   8
  -7   1   7 752.252 24.5118   7
  -7  -1   7 693.942 23.5621   7
   7  -1  -6 55.9757 7.50948   8
  -7   1   6 63.2467 7.87210   7
  -7  -1   6 74.0356 8.06002   7
   7  -1  -5 7.38793 4.51958   8
  -7   1   5 6.23807 5.17499   7
  -7   1   5 10.8611 8.33477   1
  -7  -1   5 16.2448 5.68870   7
   7  -1  -4 0.68292 3.83647   8
  -7   1   4 4.97503 4.67326   7
  -7   1   4 3.29238 7.02284   1
  -7  -1   4-1.64973 4.63161   7
   7  -1  -3 23.4493 5.49696   8
  -7   1   3 30.9893 9.43499   1
  -7   1   3 23.1218 5.79421   7
  -7  -1   3 16.1499 5.00778   7
   7  -1  -2 27.9691 5.93743   8
  -7   1   2 32.9176 9.35554   1
  -7   1   2 20.5326 5.62418   7
  -7  -1   2 19.3223 4.78978   7
   7  -1  -1 15.8292 5.40507   8
  -7   1   1 21.2533 5.00366   7
  -7   1   1 15.1264 8.98508   1
  -7  -1   1 5.63189 4.34484   7
   7   1   0-0.69476 4.88589   8
   7  -1   0 0.73085 4.32180   8
  -7   1   0 4.24709 4.51874   7
  -7   1   0 6.37809 8.67015   1
  -7   1  -1 204.153 16.2621   1
   7   1   1 223.068 13.5441   8
   7  -1   1 205.076 13.2416   8
   7   1   2 51.0719 7.15774   8
   7  -1   2 41.1087 6.84285   8
  -7   1  -2 45.3021 10.3244   1
   7   1   3 6.63409 4.46186   8
   7  -1   3-0.77230 4.33721   8
  -7   1  -3-5.07423 7.78144   1
   7   1   4 89.2407 9.08355   8
   7  -1   4 78.9838 9.06898   8
  -7   1  -4 58.9807 10.8357   1
   7   1   5 66.8354 8.29449   8
   7  -1   5 66.4955 8.41820   8
  -7   1  -5 78.9031 11.1972   1
   7   1   6 6.13767 4.95644   8
   7  -1   6 10.4285 5.63933   8
  -7   1  -6 2.92577 7.47302   1
  -7   1  -7 8.68970 7.55520   1
   7   1   7 7.73834 5.14916   8
  -7   1  -8 47.8251 9.78712   1
   7   1   8 49.2039 7.51505   8
  -7   1  -9 290.004 18.2102   1
   7   1   9 234.594 15.2010   8
  -7   1 -10 144.600 13.9328   1
  -7  -1 -10 158.139 14.2230   1
  -7   1 -11 14.9176 9.19950   1
  -7  -1 -11-5.48513 8.15551   1
  -7   1 -12 128.289 13.1590   1
  -7  -1 -12 109.104 12.6888   1
  -7   1 -13 26.2146 8.31313   1
  -7  -1 -13 27.1511 9.20086   1
  -7  -1 -14-2.70102 8.58979   1
  -7   1 -14 11.2932 8.37615   1
  -7  -2  22 1.94562 9.59065   1
  -7   2  18-0.88760 10.3565   7
  -7   2  17 703.980 28.1718   7
  -7   2  17 626.667 28.7006   1
  -7   2  16 133.614 12.9014   7
  -7   2  16 94.9740 12.7908   1
  -7   2  15 813.823 29.9816   7
  -7   2  15 789.004 32.3621   1
  -7   2  14 11.3596 9.51428   1
  -7   2  14 8.87479 8.22884   7
   7  -2 -13 980.784 33.2594   8
  -7   2  13 1074.81 34.6590   7
  -7   2  13 1071.42 39.4030   1
   7  -2 -12 422.083 19.5300   8
  -7   2  12 440.502 20.3832   7
   7  -2 -11 1283.62 39.9473   8
  -7   2  11 1356.39 40.0811   7
  -7   2  11 1411.88 46.9238   1
   7  -2 -10 13.7081 5.69084   8
  -7   2  10-8.75161 11.1467   1
  -7   2  10 10.0060 7.66391   7
   7   2  -9 987.835 33.1469   8
   7  -2  -9 1043.48 33.4142   8
  -7   2   9 1041.61 32.5940   7
  -7  -2   9 1004.31 32.3934   7
   7   2  -8 117.347 10.3287   8
   7  -2  -8 128.234 10.5714   8
  -7  -2   8 116.519 10.6075   7
  -7   2   8 106.780 10.1886   7
   7   2  -7 923.561 30.8970   8
   7  -2  -7 903.575 30.4396   8
  -7   2   7 877.118 28.7282   7
  -7  -2   7 933.270 28.8850   7
   7   2  -6 23.3283 6.09593   8
   7  -2  -6 20.3211 6.27245   8
  -7   2   6 32.5321 7.13464   7
  -7  -2   6 29.9097 7.19283   7
   7   2  -5 1195.16 37.6145   8
   7  -2  -5 1258.42 37.9360   8
  -7   2   5 1227.09 45.0574   1
  -7   2   5 1269.25 35.7834   7
  -7  -2   5 1240.44 34.5439   7
   7   2  -4 557.456 22.5267   8
   7  -2  -4 548.140 22.3448   8
  -7   2   4 551.833 28.7940   1
  -7   2   4 508.855 19.8493   7
  -7  -2   4 555.770 19.5958   7
   7   2  -3 1482.48 41.9021   8
   7  -2  -3 1377.17 41.2215   8
  -7   2   3 1343.44 48.2527   1
  -7   2   3 1391.41 38.0797   7
  -7  -2   3 1360.34 36.3941   7
   7   2  -2-2.76425 5.37347   8
   7  -2  -2-1.43333 5.24987   8
  -7  -2   2-1.46172 5.48395   7
  -7   2   2 5.82074 9.43061   1
   7   2  -1 470.177 20.1764   8
   7  -2  -1 521.716 21.5942   8
  -7   2   1 460.271 25.3800   1
   7   2   0 70.9202 8.16648   8
   7  -2   0 45.8448 7.48975   8
  -7   2   0 44.0794 11.5776   1
   7   2   1 525.357 21.6237   8
   7  -2   1 550.313 22.8892   8
  -7   2  -1 500.438 26.2607   1
  -7   2  -2 19.8184 9.33502   1
   7   2   2 32.3971 6.49737   8
   7  -2   2 39.8753 7.42202   8
   7   2   3 764.491 27.6139   8
   7  -2   3 764.310 28.9117   8
  -7   2  -3 810.313 33.6339   1
   7   2   4 317.247 16.7690   8
   7  -2   4 296.049 16.9368   8
  -7   2  -4 306.390 20.8492   1
   7   2   5 934.412 31.7229   8
   7  -2   5 886.244 32.4018   8
  -7   2  -5 936.276 36.5993   1
   7   2   6 15.0020 5.70372   8
  -7   2  -6-5.19734 10.6713   1
   7   2   7 424.155 19.7694   8
  -7   2  -7 407.327 22.9668   1
   7   2   8 187.461 13.1487   8
  -7   2  -8 128.444 14.4860   1
   7   2   9 586.494 24.3776   8
  -7   2  -9 591.405 27.5231   1
   7   2  10 7.05481 6.12256   8
  -7   2 -10 0.98249 9.60968   1
   7   2  11 857.075 30.7011   8
  -7   2 -11 802.040 32.6302   1
   7   2  12 280.921 16.9178   8
   7   2  13 820.876 30.6794   8
  -7   3  16 14.0615 7.68421   7
  -7   3  15 6.37006 6.98529   7
  -7   3  14 132.384 12.1237   7
   7  -3 -13 80.9542 8.59089   8
  -7   3  13 87.4721 10.0832   7
   7  -3 -12 75.3859 8.40067   8
  -7   3  12 53.1737 9.01796   7
   7  -3 -11 33.9129 6.24273   8
  -7   3  11 28.0830 7.53734   7
   7  -3 -10 0.68452 4.92252   8
  -7   3  10-1.98843 7.16430   7
   7  -3  -9 128.002 10.4376   8
  -7   3   9 143.525 11.4503   7
   7  -3  -8 99.1093 9.30745   8
  -7   3   8 102.604 10.2349   7
   7   3  -7 22.7315 5.97919   8
   7  -3  -7 29.1365 6.05367   8
  -7   3   7 27.8664 7.13645   7
   7   3  -6 216.446 13.1345   8
   7  -3  -6 205.183 12.8516   8
  -7   3   6 205.920 12.9245   7
   7   3  -5 116.274 10.0604   8
   7  -3  -5 136.992 10.7445   8
   7   3  -4 45.2531 7.01798   8
   7  -3  -4 35.5894 6.67595   8
   7   3  -3 18.7647 5.44810   8
   7  -3  -3 18.6004 5.90994   8
   7   3  -2 7.63664 5.03864   8
   7  -3  -2 2.94179 5.11897   8
   7   3  -1 121.279 10.0209   8
   7  -3  -1 120.806 10.4923   8
   7   3   0 19.6731 5.91256   8
   7  -3   0 21.6847 6.51670   8
   7   3   1 76.8255 8.29930   8
   7  -3   1 83.2886 9.41792   8
   7   3   2 228.062 13.4937   8
   7  -3   2 235.954 14.8178   8
   7   3   3 73.9903 8.44691   8
   7  -3   3 74.2912 9.12262   8
   7   3   4 57.1354 7.58454   8
   7  -3   4 36.2391 7.22078   8
   7   3   5 68.4249 7.84072   8
   7  -3   5 56.6135 8.46479   8
   7   3   6 10.1355 4.98920   8
   7   3   7 144.931 11.1921   8
   7   3   8 114.662 10.6427   8
   7   3   9 68.0857 8.60010   8
   7   3  10 336.755 17.3657   8
   7   3  11 10.9159 5.86387   8
   7   3  12 52.8489 7.63323   8
   7   3  13 40.7892 7.30789   8
  -7   4  13 4.04159 7.64395   7
   7  -4 -12 107.849 9.48831   8
  -7   4  12 111.271 11.9500   7
   7  -4 -11 1.36348 4.42650   8
  -7   4  11 3.81981 7.22644   7
   7  -4 -10 4.15362 4.75910   8
   7  -4  -9 58.5241 7.39290   8
   7  -4  -8 163.533 11.5603   8
   7  -4  -7 69.9940 7.90229   8
   7  -4  -6 14.9226 5.43559   8
   7  -4  -5 10.6668 5.31690   8
   7  -4  -4 84.8792 8.91974   8
   7   4  -4 60.9977 7.64979   8
   7   4  -3 25.5439 5.95277   8
   7  -4  -3 34.8499 6.49843   8
   7   4  -2 31.3821 6.31945   8
   7  -4  -2 35.4089 6.89346   8
   7   4  -1 34.8857 6.39810   8
   7  -4  -1 42.8042 7.51447   8
   7   4   0 77.4922 8.56074   8
   7  -4   0 90.8817 9.71123   8
   7   4   1 35.2665 6.65086   8
   7  -4   1 42.3339 7.78501   8
   7   4   2 140.872 10.6254   8
   7  -4   2 135.153 12.0756   8
   7   4   3 79.2918 8.66687   8
   7  -4   3 86.2985 10.4726   8
   7   4   4 49.0277 7.23885   8
   7  -4   4 31.2095 7.56501   8
   7   4   5 8.36588 4.70586   8
   7  -4   5 6.78002 5.98670   8
   7   4   6 59.2201 7.55684   8
   7  -4   6 41.7205 8.38493   8
   7   4   7 6.31314 4.68611   8
   7   4   8 20.7700 5.54927   8
   7   4   9 20.8272 5.75294   8
   7   4  10 123.949 10.2393   8
   7   4  11 37.4680 6.83336   8
   7   4  12 79.1286 8.99472   8
   7  -5  -6 14.0607 8.79135   4
   7  -5  -5 84.9228 12.2717   4
   7  -5  -2 31.0732 6.63529   8
   7  -5  -1 60.8074 9.07088   8
   7   5   0 3.29374 4.51608   8
   7  -5   0 4.07325 5.83428   8
   7   5   1-0.65957 4.63945   8
   7  -5   1-2.48989 5.99191   8
   7   5   2 8.70393 5.09654   8
   7  -5   2 15.2131 6.39373   8
   7   5   3 128.240 10.0547   8
   7   5   4 8.06909 5.32944   8
   7   5   5 4.67348 4.88438   8
  -8   0  15-15.4533 12.9535   7
  -8   0  14 601.485 25.4900   7
  -8   0  13-7.39609 9.89406   7
  -8   0  12 587.779 24.2926   7
  -8   0  11 0.67434 7.26087   7
  -8   0  10 389.114 18.3201   7
  -8   0   9 1.84774 7.33789   7
  -8   0   8 1332.73 38.8932   7
  -8  -1  15 90.1020 12.4507   7
  -8   1  14 55.1601 10.1387   7
  -8  -1  14 59.8929 10.0975   7
  -8   1  13 69.4917 10.4612   7
  -8  -1  13 58.1521 10.0378   7
  -8   1  12-2.92058 8.08601   7
  -8  -1  12 5.70844 7.24976   7
  -8   1  11 69.1825 9.85980   7
  -8  -1  11 56.9525 8.96265   7
  -8   1  10 53.4839 9.07266   7
  -8  -1  10 37.2766 8.47898   7
  -8   1   9 30.7503 8.04989   7
  -8  -1   9 26.5954 7.94813   7
  -8   1   8 18.8828 6.89212   7
  -8   1   7 31.2977 7.68440   7
  -8  -2  14 11.5373 8.12365   7
  -8  -2  13 17.1723 8.51797   7
  -8   2  12 2.23889 7.39412   7
  -8  -2  12 2.95503 7.46686   7
  -8   2  11 29.4372 7.95314   7
  -8  -2  11 2.80355 8.75262   7
  -8   2  10 80.1669 10.2603   7
  -8   2   9 3.33230 7.42665   7
  -8   2   8 113.581 10.7338   7
  -8   2   7 40.0262 8.29943   7
  -8   3   9 9.54066 7.91799   7
   0   0   0    0.00    0.00   0

TITL mP1_corr1 in P2(1)/c
REM P2(1)/c (#14 in standard setting)
CELL 0.71073   5.588158   6.173006  23.639310  90.0000  95.5703  90.0000
ZERR    2.00   0.000168   0.000171   0.000718   0.0000   0.0030   0.0000
LATT  1
SYMM -x, y+1/2,-z+1/2
SFAC H O S Cu Zn
UNIT 20.00 32.00 4.00 8.00 2.00
REM  CrysAlisPro recorded range (K): Min=180.0; max=180.0; aver:180.0
TEMP -93
SIZE 0.008 0.050 0.114
TREF
HKLF 4
END
;
_shelx_hkl_checksum               2193


==> anc/Stoe_300K_1p54A_Ktenasite.cif <==
##############################################################################
###      FullProf-generated CIF output file  (version: May 2019)           ###
###      Template of CIF submission form for structure report              ###
##############################################################################
 
# This file has been generated using FullProf.2k taking one example of 
# structure report provided by Acta Cryst. It is given as a 'template' with 
# filled structural items. Many other items are left unfilled and it is the  
# responsibility of the user to properly fill or suppress them. In principle 
# all question marks '?' should be replaced by the appropriate text or 
# numerical value depending on the kind of CIF item. 
# See the document: cif_core.dic (URL: http://www.iucr.org) for details. 
 
# Please notify any error or suggestion to: 
#           Juan Rodriguez-Carvajal (jrc@ill.eu)
# Improvements will be progressively added as needed.
#      Date: 01/07/2025  Time: 18:03:19.046
 
 
#=============================================================================
 data_global
#=============================================================================
 
_audit_creation_date  01/07/2025  
_audit_creation_method  "FullProf Suite"
# PROCESSING SUMMARY (IUCr Office Use Only)
 
_journal_data_validation_number      ?
 
_journal_date_recd_electronic        ?
_journal_date_to_coeditor            ?
_journal_date_from_coeditor          ?
_journal_date_accepted               ?
_journal_date_printers_first         ?
_journal_date_printers_final         ?
_journal_date_proofs_out             ?
_journal_date_proofs_in              ?
_journal_coeditor_name               ?
_journal_coeditor_code               ?
_journal_coeditor_notes
; ?
;
_journal_techeditor_code             ?
_journal_techeditor_notes
; ?
;
_journal_coden_ASTM                  ?
_journal_name_full                   ?
_journal_year                        ?
_journal_volume                      ?
_journal_issue                       ?
_journal_page_first                  ?
_journal_page_last                   ?
_journal_paper_category              ?
_journal_suppl_publ_number           ?
_journal_suppl_publ_pages            ?
 
#=============================================================================
 
# 1. SUBMISSION DETAILS
 
_publ_contact_author_name            ?  # Name of author for correspondence
_publ_contact_author_address            # Address of author for correspondence
; ?
;
_publ_contact_author_email           ?
_publ_contact_author_fax             ?
_publ_contact_author_phone           ?
 
_publ_contact_letter
; ?
;
 
_publ_requested_journal              ?
_publ_requested_coeditor_name        ?
_publ_requested_category             ?   # Acta C: one of CI/CM/CO/FI/FM/FO
 
 
# Definition of non standard CIF items (Reliability indices used in FULLPROF) 
 
loop_ 
_publ_manuscript_incl_extra_item
_publ_manuscript_incl_extra_info
_publ_manuscript_incl_extra_defn
#      Name                               Explanation                 Standard?
#     ------                              -----------                 ---------
 '_pd_proc_ls_prof_cR_factor'    'Prof. R-factor CORRECTED for background'   no
 '_pd_proc_ls_prof_cwR_factor'   'wProf.R-factor CORRECTED for background'   no
 '_pd_proc_ls_prof_cwR_expected' 'wProf.Expected CORRECTED for background'   no
 '_pd_proc_ls_prof_chi2'         'Chi-square for all considered points'      no
 '_pd_proc_ls_prof_echi2'        'Chi-2 for points with Bragg contribution'  no
#=============================================================================
 
# 3. TITLE AND AUTHOR LIST
 
_publ_section_title
; ' Ktenasite'
;
_publ_section_title_footnote
;
;
 
# The loop structure below should contain the names and addresses of all 
# authors, in the required order of publication. Repeat as necessary.
 
loop_
    _publ_author_name
    _publ_author_footnote
    _publ_author_address
?                                   #<--'Last name, first name' 
; ?
;
; ?
;
 
#=============================================================================
 
# 4. TEXT
 
_publ_section_synopsis
;  ?
;
_publ_section_abstract
; ?
;          
_publ_section_comment
; ?
;
_publ_section_exptl_prep      # Details of the preparation of the sample(s)
                              # should be given here. 
; ?
;
_publ_section_exptl_refinement
; ?
;
_publ_section_references
; ?
;
_publ_section_figure_captions
; ?
;
_publ_section_acknowledgements
; ?
;
 
#=============================================================================
 
#=============================================================================
# If more than one structure is reported, the remaining sections should be 
# completed per structure. For each data set, replace the '?' in the
# data_? line below by a unique identifier.
 
data_Ktenasite 
 
#=============================================================================
 
# 5. CHEMICAL DATA
 
_chemical_name_systematic
; ?
;
_chemical_name_common             ?
_chemical_formula_moiety          ?
_chemical_formula_structural      ?
_chemical_formula_analytical      ?
_chemical_formula_iupac           ?
_chemical_formula_sum             ?
_chemical_formula_weight          ?
_chemical_melting_point           ?
_chemical_compound_source         ?       # for minerals and 
                                          # natural products
 
loop_
    _atom_type_symbol               
    _atom_type_scat_Cromer_Mann_a1 
    _atom_type_scat_Cromer_Mann_b1 
    _atom_type_scat_Cromer_Mann_a2 
    _atom_type_scat_Cromer_Mann_b2 
    _atom_type_scat_Cromer_Mann_a3 
    _atom_type_scat_Cromer_Mann_b3 
    _atom_type_scat_Cromer_Mann_a4 
    _atom_type_scat_Cromer_Mann_b4 
    _atom_type_scat_Cromer_Mann_c 
    _atom_type_scat_dispersion_real 
    _atom_type_scat_dispersion_imag 
    _atom_type_scat_source          
zn    14.07430   3.26550   7.03180   0.23330   5.16250  10.31630
       2.41000  58.70970   1.30410  -1.61200   0.67800
 International_Tables_for_Crystallography_Vol.C(1991)_Tables_6.1.1.4_and_6.1.1.5
cu    13.33800   3.58280   7.16760   0.24700   5.61580  11.39660
       1.67350  64.81260   1.19100  -2.01900   0.58900
 International_Tables_for_Crystallography_Vol.C(1991)_Tables_6.1.1.4_and_6.1.1.5
s      6.90530   1.46790   5.20340  22.21510   1.43790   0.25360
       1.58630  56.17200   0.86690   0.31900   0.55700
 International_Tables_for_Crystallography_Vol.C(1991)_Tables_6.1.1.4_and_6.1.1.5
o      3.04850  13.27710   2.28680   5.70110   1.54630   0.32390
       0.86700  32.90890   0.25080   0.04700   0.03200
 International_Tables_for_Crystallography_Vol.C(1991)_Tables_6.1.1.4_and_6.1.1.5
d      0.49300  10.51090   0.32291  26.12570   0.14019   3.14236
       0.04081  57.79970   0.00304   0.00000   0.00000
 International_Tables_for_Crystallography_Vol.C(1991)_Tables_6.1.1.4_and_6.1.1.5
h      0.49300  10.51090   0.32291  26.12570   0.14019   3.14236
       0.04081  57.79970   0.00304   0.00000   0.00000
 International_Tables_for_Crystallography_Vol.C(1991)_Tables_6.1.1.4_and_6.1.1.5
 
#=============================================================================
 
# 6. POWDER SPECIMEN AND CRYSTAL DATA
 
_symmetry_cell_setting                Monoclinic
_symmetry_space_group_name_H-M       'P 1 21/c 1'
_symmetry_space_group_name_Hall      '-P 2ybc'
 
loop_
    _symmetry_equiv_pos_as_xyz
'x,y,z'
'-x,y+1/2,-z+1/2'
'-x,-y,-z'
'x,-y+1/2,z+1/2'
 
_cell_length_a                       5.59453(16)
_cell_length_b                       6.16811(18)
_cell_length_c                       23.7253(7)
_cell_angle_alpha                    90.0000
_cell_angle_beta                     95.365(3)
_cell_angle_gamma                    90.0000
_cell_volume                         815.12(4)
_cell_formula_units_Z                ?
_cell_measurement_temperature        ?
_cell_special_details
; ?
;
# The next three fields give the specimen dimensions in mm.  The equatorial
# plane contains the incident and diffracted beam.
 
_pd_spec_size_axial               ?       # perpendicular to 
                                          # equatorial plane
_pd_spec_size_equat               ?       # parallel to 
                                          # scattering vector
                                          # in transmission
_pd_spec_size_thick               ?       # parallel to 
                                          # scattering vector
                                          # in reflection
 
# The next five fields are character fields that describe the specimen.
 
_pd_spec_mounting                         # This field should be
                                          # used to give details of the 
                                          # container.
; ?
;
_pd_spec_mount_mode               ?       # options are 'reflection'
                                          # or 'transmission'
_pd_spec_shape                    ?       # options are 'cylinder' 
                                          # 'flat_sheet' or 'irregular'
_pd_char_particle_morphology      ?
_pd_char_colour                   ?       # use ICDD colour descriptions
 
# The following three fields describe the preparation of the specimen.
# The cooling rate is in K/min.  The pressure at which the sample was 
# prepared is in kPa.  The temperature of preparation is in K.        
 
_pd_prep_cool_rate                ?
_pd_prep_pressure                 ?
_pd_prep_temperature              ?
 
# The next four fields are normally only needed for transmission experiments.
 
_exptl_absorpt_coefficient_mu        ?
_exptl_absorpt_correction_type       ?
_exptl_absorpt_process_details       ?
_exptl_absorpt_correction_T_min      ?
_exptl_absorpt_correction_T_max      ?
 
#=============================================================================
 
# 7. EXPERIMENTAL DATA
 
_exptl_special_details
; ?
;
 
# The following item is used to identify the equipment used to record 
# the powder pattern when the diffractogram was measured at a laboratory 
# other than the authors' home institution, e.g. when neutron or synchrotron
# radiation is used.
 
_pd_instr_location
; ?
;
_pd_calibration_special_details           # description of the method used
                                          # to calibrate the instrument
; ?
;
 
_diffrn_ambient_temperature          ?
_diffrn_source              ? # Put here: 'rotating-anode X-ray tube' or similar 
_diffrn_radiation_type     'X-ray' 
_diffrn_source_target       ? # Put here the chemical symbol of the anode
 
_diffrn_radiation_monochromator      ?
_diffrn_measurement_device_type      ?
_diffrn_measurement_method           ?
_diffrn_detector_area_resol_mean     ? 
_diffrn_detector                     ?
_diffrn_detector_type                ? # make or model of detector
_pd_meas_scan_method      ?   # options are 'step', 'cont',
                              # 'tof', 'fixed' or
                              # 'disp' (= dispersive)
_pd_meas_special_details
;  ?
;
 
#  The following four items give details of the measured (not processed)
#  powder pattern.  Angles are in degrees.
 
_pd_meas_number_of_points         6402
_pd_meas_2theta_range_min         5.09000
_pd_meas_2theta_range_max         101.10500
_pd_meas_2theta_range_inc         0.015001
 
#=============================================================================
 
# 8. REFINEMENT DATA
 
_refine_special_details
; ?
;
 
# Use the next field to give any special details about the fitting of the
# powder pattern.
 
_pd_proc_ls_special_details
; ?
;
 
# The next three items are given as text.
 
_pd_proc_ls_profile_function      ?
_pd_proc_ls_background_function   ?
_pd_proc_ls_pref_orient_corr
; ?
;
 
#  The following profile R-factors are NOT CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These are the current CIF standard
 
_pd_proc_ls_prof_R_factor                4.9100
_pd_proc_ls_prof_wR_factor               6.5815
_pd_proc_ls_prof_wR_expected             2.4387
 
#  The following profile R-factors are CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These items are not in the current CIF standard, but are defined above
 
_pd_proc_ls_prof_cR_factor               27.1924
_pd_proc_ls_prof_cwR_factor              22.6486
_pd_proc_ls_prof_cwR_expected             8.3923
 
#  The following items are not in the CIF standard, but are defined above
 
_pd_proc_ls_prof_chi2                 7.2832
_pd_proc_ls_prof_echi2                7.5391
 
#  Items related to LS refinement
 
_refine_ls_R_I_factor                21.5584
_refine_ls_number_reflns                   997
_refine_ls_number_parameters                17
_refine_ls_number_restraints                 9
 
# The following four items apply to angular dispersive measurements.
# 2theta minimum, maximum and increment (in degrees) are for the 
# intensities used in the refinement.
 
_pd_proc_2theta_range_min                5.1209
_pd_proc_2theta_range_max              101.1359
_pd_proc_2theta_range_inc              0.015001
_pd_proc_wavelength                    1.540600
 
_pd_block_diffractogram_id        ?  # The id used for the block containing
                                     # the powder pattern profile (section 11)
 
# Give appropriate details in the next two text fields.
 
_pd_proc_info_excluded_regions    ?
_pd_proc_info_data_reduction      ?
 
# The following items are used to identify the programs used.
 
_computing_data_collection           ?
_computing_structure_solution        ?
_computing_structure_refinement      FULLPROF
_computing_molecular_graphics        ?
_computing_publication_material      ?
 
#=============================================================================
 
# 9. ATOMIC COORDINATES AND DISPLACEMENT PARAMETERS
 
loop_
    _atom_site_label
    _atom_site_fract_x
    _atom_site_fract_y
    _atom_site_fract_z
    _atom_site_U_iso_or_equiv
    _atom_site_occupancy
    _atom_site_adp_type
    _atom_site_type_symbol
 Zn1  0.00000  0.00000  0.00000  0.01200  1.00000 Uiso Zn    
 Cu_1 -0.0065  0.09700  0.24831  0.01200  1.00000 Uiso Cu    
 Cu_2  0.50220 -0.1447  0.25054  0.01200  0.36270 Uiso Cu    
 Zn_1 -0.0065  0.09700  0.24831  0.01200  0.00000 Uiso Zn    
 Zn_2  0.50220 -0.1447  0.25054  0.01200  0.63730 Uiso Zn    
 S1  0.38475  0.07586  0.37486  0.01200  1.00000 Uiso S     
 O1  0.31435  0.07693  0.31408  0.01200  1.00000 Uiso O     
 O2  0.62845  0.11817  0.20860  0.01200  1.00000 Uiso O     
 O3  0.84728  0.38203  0.28635  0.01200  1.00000 Uiso O     
 O4  0.13652  0.38021  0.20858  0.01200  1.00000 Uiso O     
 O5  0.13911  0.00931  0.40270  0.01200  1.00000 Uiso O     
 O6  0.45780  0.26517  0.40062  0.01200  1.00000 Uiso O     
 O7  0.52687 -0.1618  0.39036  0.01200  1.00000 Uiso O     
 O8  0.94070  0.05903  0.08829  0.01200  1.00000 Uiso O     
 O9  0.32352  0.18647  0.01857  0.01200  1.00000 Uiso O     
 O10  0.14521 -0.3274  0.02581  0.01200  1.00000 Uiso O     
 D1  0.53894  0.09933  0.17231  0.01200  0.76822 Uiso D     
 D2  0.84020  0.34348  0.32517  0.01200  0.76822 Uiso D     
 D3  0.14204  0.35221  0.16796  0.01200  0.76822 Uiso D     
 D4  0.95022  0.20807  0.09791  0.01200  0.76822 Uiso D     
 D5  0.82915  0.00218  0.11198  0.01200  0.76822 Uiso D     
 D6  0.43125  0.18719 -0.0104  0.01200  0.76822 Uiso D     
 D7  0.35105  0.25293  0.05411  0.01200  0.76822 Uiso D     
 D8  0.24610 -0.2750  0.05808  0.01200  0.76822 Uiso D     
 D9  0.03547 -0.3863  0.04887  0.01200  0.76822 Uiso D     
 H1  0.53894  0.09933  0.17231  0.01200  0.23178 Uiso H     
 H2  0.84020  0.34348  0.32517  0.01200  0.23178 Uiso H     
 H3  0.14204  0.35221  0.16796  0.01200  0.23178 Uiso H     
 H4  0.95022  0.20807  0.09791  0.01200  0.23178 Uiso H     
 H5  0.82915  0.00218  0.11198  0.01200  0.23178 Uiso H     
 H6  0.43125  0.18719 -0.0104  0.01200  0.23178 Uiso H     
 H7  0.35105  0.25293  0.05411  0.01200  0.23178 Uiso H     
 H8  0.24610 -0.2750  0.05808  0.01200  0.23178 Uiso H     
 H9  0.03547 -0.3863  0.04887  0.01200  0.23178 Uiso H     
 
# Note: if the displacement parameters were refined anisotropically
# the U matrices should be given as for single-crystal studies.
 
#=============================================================================
 
# 10. DISTANCES AND ANGLES / MOLECULAR GEOMETRY 
 
_geom_special_details                ?
 
loop_
    _geom_bond_atom_site_label_1  
    _geom_bond_atom_site_label_2  
    _geom_bond_site_symmetry_1    
    _geom_bond_site_symmetry_2    
    _geom_bond_distance           
    _geom_bond_publ_flag          
    ?   ?   ?   ?   ?   ?
 
loop_
    _geom_contact_atom_site_label_1 
    _geom_contact_atom_site_label_2 
    _geom_contact_distance          
    _geom_contact_site_symmetry_1   
    _geom_contact_site_symmetry_2   
    _geom_contact_publ_flag         
    ?   ?   ?   ?   ?   ?
 
loop_
_geom_angle_atom_site_label_1 
_geom_angle_atom_site_label_2 
_geom_angle_atom_site_label_3 
_geom_angle_site_symmetry_1   
_geom_angle_site_symmetry_2   
_geom_angle_site_symmetry_3   
_geom_angle                   
_geom_angle_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_torsion_atom_site_label_1 
_geom_torsion_atom_site_label_2 
_geom_torsion_atom_site_label_3 
_geom_torsion_atom_site_label_4 
_geom_torsion_site_symmetry_1   
_geom_torsion_site_symmetry_2   
_geom_torsion_site_symmetry_3   
_geom_torsion_site_symmetry_4   
_geom_torsion                   
_geom_torsion_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_hbond_atom_site_label_D 
_geom_hbond_atom_site_label_H 
_geom_hbond_atom_site_label_A 
_geom_hbond_site_symmetry_D   
_geom_hbond_site_symmetry_H   
_geom_hbond_site_symmetry_A   
_geom_hbond_distance_DH       
_geom_hbond_distance_HA       
_geom_hbond_distance_DA       
_geom_hbond_angle_DHA         
_geom_hbond_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
#=============================================================================
 
#=============================================================================
# Additional structures (last six sections and associated data_? identifiers) 
# may be added at this point.                                                 
#=============================================================================
data_global
data_   0.000
 
#=============================================================================
 
# 5. CHEMICAL DATA
 
_chemical_name_systematic
; ?
;
_chemical_name_common             ?
_chemical_formula_moiety          ?
_chemical_formula_structural      ?
_chemical_formula_analytical      ?
_chemical_formula_iupac           ?
_chemical_formula_sum             ?
_chemical_formula_weight          ?
_chemical_melting_point           ?
_chemical_compound_source         ?       # for minerals and 
                                          # natural products
 
loop_
    _atom_type_symbol               
    _atom_type_scat_Cromer_Mann_a1 
    _atom_type_scat_Cromer_Mann_b1 
    _atom_type_scat_Cromer_Mann_a2 
    _atom_type_scat_Cromer_Mann_b2 
    _atom_type_scat_Cromer_Mann_a3 
    _atom_type_scat_Cromer_Mann_b3 
    _atom_type_scat_Cromer_Mann_a4 
    _atom_type_scat_Cromer_Mann_b4 
    _atom_type_scat_Cromer_Mann_c 
    _atom_type_scat_dispersion_real 
    _atom_type_scat_dispersion_imag 
    _atom_type_scat_source          
 
#=============================================================================
 
# 6. POWDER SPECIMEN AND CRYSTAL DATA
 
_symmetry_cell_setting                Monoclinic
_symmetry_space_group_name_H-M       'C 1 c 1'
_symmetry_space_group_name_Hall      'C -2yc'
 
loop_
    _symmetry_equiv_pos_as_xyz
'x,y,z'
'x,-y,z+1/2'
'x+1/2,y+1/2,z'
'x+1/2,-y+1/2,z+1/2'
 
_cell_length_a                       4.6929(8)
_cell_length_b                       3.4217(6)
_cell_length_c                       5.1462(9)
_cell_angle_alpha                    90.0000
_cell_angle_beta                     99.109(17)
_cell_angle_gamma                    90.0000
_cell_volume                         81.60(2)
_cell_formula_units_Z                ?
_cell_measurement_temperature        ?
_cell_special_details
; ?
;
# The next three fields give the specimen dimensions in mm.  The equatorial
# plane contains the incident and diffracted beam.
 
_pd_spec_size_axial               ?       # perpendicular to 
                                          # equatorial plane
_pd_spec_size_equat               ?       # parallel to 
                                          # scattering vector
                                          # in transmission
_pd_spec_size_thick               ?       # parallel to 
                                          # scattering vector
                                          # in reflection
 
# The next five fields are character fields that describe the specimen.
 
_pd_spec_mounting                         # This field should be
                                          # used to give details of the 
                                          # container.
; ?
;
_pd_spec_mount_mode               ?       # options are 'reflection'
                                          # or 'transmission'
_pd_spec_shape                    ?       # options are 'cylinder' 
                                          # 'flat_sheet' or 'irregular'
_pd_char_particle_morphology      ?
_pd_char_colour                   ?       # use ICDD colour descriptions
 
# The following three fields describe the preparation of the specimen.
# The cooling rate is in K/min.  The pressure at which the sample was 
# prepared is in kPa.  The temperature of preparation is in K.        
 
_pd_prep_cool_rate                ?
_pd_prep_pressure                 ?
_pd_prep_temperature              ?
 
# The next four fields are normally only needed for transmission experiments.
 
_exptl_absorpt_coefficient_mu        ?
_exptl_absorpt_correction_type       ?
_exptl_absorpt_process_details       ?
_exptl_absorpt_correction_T_min      ?
_exptl_absorpt_correction_T_max      ?
 
#=============================================================================
 
# 7. EXPERIMENTAL DATA
 
_exptl_special_details
; ?
;
 
# The following item is used to identify the equipment used to record 
# the powder pattern when the diffractogram was measured at a laboratory 
# other than the authors' home institution, e.g. when neutron or synchrotron
# radiation is used.
 
_pd_instr_location
; ?
;
_pd_calibration_special_details           # description of the method used
                                          # to calibrate the instrument
; ?
;
 
_diffrn_ambient_temperature          ?
_diffrn_source              ? # Put here: 'rotating-anode X-ray tube' or similar 
_diffrn_radiation_type     'X-ray' 
_diffrn_source_target       ? # Put here the chemical symbol of the anode
 
_diffrn_radiation_monochromator      ?
_diffrn_measurement_device_type      ?
_diffrn_measurement_method           ?
_diffrn_detector_area_resol_mean     ? 
_diffrn_detector                     ?
_diffrn_detector_type                ? # make or model of detector
_pd_meas_scan_method      ?   # options are 'step', 'cont',
                              # 'tof', 'fixed' or
                              # 'disp' (= dispersive)
_pd_meas_special_details
;  ?
;
 
#  The following four items give details of the measured (not processed)
#  powder pattern.  Angles are in degrees.
 
_pd_meas_number_of_points         0
_pd_meas_2theta_range_min         5.09000
_pd_meas_2theta_range_max         101.10500
_pd_meas_2theta_range_inc         0.015001
 
#=============================================================================
 
# 8. REFINEMENT DATA
 
_refine_special_details
; ?
;
 
# Use the next field to give any special details about the fitting of the
# powder pattern.
 
_pd_proc_ls_special_details
; ?
;
 
# The next three items are given as text.
 
_pd_proc_ls_profile_function      ?
_pd_proc_ls_background_function   ?
_pd_proc_ls_pref_orient_corr
; ?
;
 
#  The following profile R-factors are NOT CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These are the current CIF standard
 
_pd_proc_ls_prof_R_factor                4.9100
_pd_proc_ls_prof_wR_factor               6.5815
_pd_proc_ls_prof_wR_expected             2.4387
 
#  The following profile R-factors are CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These items are not in the current CIF standard, but are defined above
 
_pd_proc_ls_prof_cR_factor               27.1924
_pd_proc_ls_prof_cwR_factor              22.6486
_pd_proc_ls_prof_cwR_expected             8.3923
 
#  The following items are not in the CIF standard, but are defined above
 
_pd_proc_ls_prof_chi2                 7.2832
_pd_proc_ls_prof_echi2                7.5391
 
#  Items related to LS refinement
 
_refine_ls_R_I_factor                 3.6927
_refine_ls_number_reflns                    48
_refine_ls_number_parameters                17
_refine_ls_number_restraints                 0
 
# The following four items apply to angular dispersive measurements.
# 2theta minimum, maximum and increment (in degrees) are for the 
# intensities used in the refinement.
 
_pd_proc_2theta_range_min                5.1209
_pd_proc_2theta_range_max              101.1359
_pd_proc_2theta_range_inc              0.015001
_pd_proc_wavelength                    1.540600
 
_pd_block_diffractogram_id        ?  # The id used for the block containing
                                     # the powder pattern profile (section 11)
 
# Give appropriate details in the next two text fields.
 
_pd_proc_info_excluded_regions    ?
_pd_proc_info_data_reduction      ?
 
# The following items are used to identify the programs used.
 
_computing_data_collection           ?
_computing_structure_solution        ?
_computing_structure_refinement      FULLPROF
_computing_molecular_graphics        ?
_computing_publication_material      ?
 
#=============================================================================
 
# 9. ATOMIC COORDINATES AND DISPLACEMENT PARAMETERS
 
loop_
    _atom_site_label
    _atom_site_fract_x
    _atom_site_fract_y
    _atom_site_fract_z
    _atom_site_U_iso_or_equiv
    _atom_site_occupancy
    _atom_site_adp_type
    _atom_site_type_symbol
 Cu1  0.25000  0.24670  0.00000  0.00704  1.00000 Uani Cu    
 O1 -0.1205  0.83074  0.34597  0.00783  1.00000 Uani O     
 
loop_
    _atom_site_aniso_label 
    _atom_site_aniso_U_11  
    _atom_site_aniso_U_22  
    _atom_site_aniso_U_33  
    _atom_site_aniso_U_12  
    _atom_site_aniso_U_13  
    _atom_site_aniso_U_23  
    _atom_site_aniso_type_symbol
 Cu1  0.00661  0.00867  0.00583  0.00180  0.00221  0.00000  Cu    
 O1  0.00621  0.01186  0.00543 -0.0020  0.00311 -0.00050  O     
 
# Note: if the displacement parameters were refined anisotropically
# the U matrices should be given as for single-crystal studies.
 
#=============================================================================
 
# 10. DISTANCES AND ANGLES / MOLECULAR GEOMETRY 
 
_geom_special_details                ?
 
loop_
    _geom_bond_atom_site_label_1  
    _geom_bond_atom_site_label_2  
    _geom_bond_site_symmetry_1    
    _geom_bond_site_symmetry_2    
    _geom_bond_distance           
    _geom_bond_publ_flag          
    ?   ?   ?   ?   ?   ?
 
loop_
    _geom_contact_atom_site_label_1 
    _geom_contact_atom_site_label_2 
    _geom_contact_distance          
    _geom_contact_site_symmetry_1   
    _geom_contact_site_symmetry_2   
    _geom_contact_publ_flag         
    ?   ?   ?   ?   ?   ?
 
loop_
_geom_angle_atom_site_label_1 
_geom_angle_atom_site_label_2 
_geom_angle_atom_site_label_3 
_geom_angle_site_symmetry_1   
_geom_angle_site_symmetry_2   
_geom_angle_site_symmetry_3   
_geom_angle                   
_geom_angle_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_torsion_atom_site_label_1 
_geom_torsion_atom_site_label_2 
_geom_torsion_atom_site_label_3 
_geom_torsion_atom_site_label_4 
_geom_torsion_site_symmetry_1   
_geom_torsion_site_symmetry_2   
_geom_torsion_site_symmetry_3   
_geom_torsion_site_symmetry_4   
_geom_torsion                   
_geom_torsion_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_hbond_atom_site_label_D 
_geom_hbond_atom_site_label_H 
_geom_hbond_atom_site_label_A 
_geom_hbond_site_symmetry_D   
_geom_hbond_site_symmetry_H   
_geom_hbond_site_symmetry_A   
_geom_hbond_distance_DH       
_geom_hbond_distance_HA       
_geom_hbond_distance_DA       
_geom_hbond_angle_DHA         
_geom_hbond_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
#=============================================================================
 
#=============================================================================
# Additional structures (last six sections and associated data_? identifiers) 
# may be added at this point.                                                 
#=============================================================================
 
# The following lines are used to test the character set of files sent by     
# network email or other means. They are not part of the CIF data set.        
# abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ0123456789              
# !@#$%^&*()_+{}:"~<>?|\-=[];'`,./ 


==> anc/XtremeD_11K_2p45A_Ktenasite.cif <==
##############################################################################
###      FullProf-generated CIF output file  (version: May 2019)           ###
###      Template of CIF submission form for structure report              ###
##############################################################################
 
# This file has been generated using FullProf.2k taking one example of 
# structure report provided by Acta Cryst. It is given as a 'template' with 
# filled structural items. Many other items are left unfilled and it is the  
# responsibility of the user to properly fill or suppress them. In principle 
# all question marks '?' should be replaced by the appropriate text or 
# numerical value depending on the kind of CIF item. 
# See the document: cif_core.dic (URL: http://www.iucr.org) for details. 
 
# Please notify any error or suggestion to: 
#           Juan Rodriguez-Carvajal (jrc@ill.eu)
# Improvements will be progressively added as needed.
#      Date: 03/09/2025  Time: 12:02:35.841
 
 
#=============================================================================
 data_global
#=============================================================================
 
_audit_creation_date  03/09/2025  
_audit_creation_method  "FullProf Suite"
# PROCESSING SUMMARY (IUCr Office Use Only)
 
_journal_data_validation_number      ?
 
_journal_date_recd_electronic        ?
_journal_date_to_coeditor            ?
_journal_date_from_coeditor          ?
_journal_date_accepted               ?
_journal_date_printers_first         ?
_journal_date_printers_final         ?
_journal_date_proofs_out             ?
_journal_date_proofs_in              ?
_journal_coeditor_name               ?
_journal_coeditor_code               ?
_journal_coeditor_notes
; ?
;
_journal_techeditor_code             ?
_journal_techeditor_notes
; ?
;
_journal_coden_ASTM                  ?
_journal_name_full                   ?
_journal_year                        ?
_journal_volume                      ?
_journal_issue                       ?
_journal_page_first                  ?
_journal_page_last                   ?
_journal_paper_category              ?
_journal_suppl_publ_number           ?
_journal_suppl_publ_pages            ?
 
#=============================================================================
 
# 1. SUBMISSION DETAILS
 
_publ_contact_author_name            ?  # Name of author for correspondence
_publ_contact_author_address            # Address of author for correspondence
; ?
;
_publ_contact_author_email           ?
_publ_contact_author_fax             ?
_publ_contact_author_phone           ?
 
_publ_contact_letter
; ?
;
 
_publ_requested_journal              ?
_publ_requested_coeditor_name        ?
_publ_requested_category             ?   # Acta C: one of CI/CM/CO/FI/FM/FO
 
 
# Definition of non standard CIF items (Reliability indices used in FULLPROF) 
 
loop_ 
_publ_manuscript_incl_extra_item
_publ_manuscript_incl_extra_info
_publ_manuscript_incl_extra_defn
#      Name                               Explanation                 Standard?
#     ------                              -----------                 ---------
 '_pd_proc_ls_prof_cR_factor'    'Prof. R-factor CORRECTED for background'   no
 '_pd_proc_ls_prof_cwR_factor'   'wProf.R-factor CORRECTED for background'   no
 '_pd_proc_ls_prof_cwR_expected' 'wProf.Expected CORRECTED for background'   no
 '_pd_proc_ls_prof_chi2'         'Chi-square for all considered points'      no
 '_pd_proc_ls_prof_echi2'        'Chi-2 for points with Bragg contribution'  no
#=============================================================================
 
# 3. TITLE AND AUTHOR LIST
 
_publ_section_title
; ' Ktenasite'
;
_publ_section_title_footnote
;
;
 
# The loop structure below should contain the names and addresses of all 
# authors, in the required order of publication. Repeat as necessary.
 
loop_
    _publ_author_name
    _publ_author_footnote
    _publ_author_address
?                                   #<--'Last name, first name' 
; ?
;
; ?
;
 
#=============================================================================
 
# 4. TEXT
 
_publ_section_synopsis
;  ?
;
_publ_section_abstract
; ?
;          
_publ_section_comment
; ?
;
_publ_section_exptl_prep      # Details of the preparation of the sample(s)
                              # should be given here. 
; ?
;
_publ_section_exptl_refinement
; ?
;
_publ_section_references
; ?
;
_publ_section_figure_captions
; ?
;
_publ_section_acknowledgements
; ?
;
 
#=============================================================================
 
#=============================================================================
# If more than one structure is reported, the remaining sections should be 
# completed per structure. For each data set, replace the '?' in the
# data_? line below by a unique identifier.
 
data_ Ktenasite
 
#=============================================================================
 
# 5. CHEMICAL DATA
 
_chemical_name_systematic
; ?
;
_chemical_name_common             ?
_chemical_formula_moiety          ?
_chemical_formula_structural      ?
_chemical_formula_analytical      ?
_chemical_formula_iupac           ?
_chemical_formula_sum             ?
_chemical_formula_weight          ?
_chemical_melting_point           ?
_chemical_compound_source         ?       # for minerals and 
                                          # natural products
 
loop_
    _atom_type_symbol               
    _atom_type_scat_length_neutron      
    _atom_type_scat_source          
Zn     0.56800 V.F._Sears_Neutron_News_3_26_(1992)
Cu     0.77180 V.F._Sears_Neutron_News_3_26_(1992)
S      0.28470 V.F._Sears_Neutron_News_3_26_(1992)
O      0.58030 V.F._Sears_Neutron_News_3_26_(1992)
D      0.66710 V.F._Sears_Neutron_News_3_26_(1992)
H     -0.37390 V.F._Sears_Neutron_News_3_26_(1992)
 
#=============================================================================
 
# 6. POWDER SPECIMEN AND CRYSTAL DATA
 
_symmetry_cell_setting                Monoclinic
_symmetry_space_group_name_H-M       'P 1 21/c 1'
_symmetry_space_group_name_Hall      '-P 2ybc'
 
loop_
    _symmetry_equiv_pos_as_xyz
'x,y,z'
'-x,y+1/2,-z+1/2'
'-x,-y,-z'
'x,-y+1/2,z+1/2'
 
_cell_length_a                       5.5827(3)
_cell_length_b                       6.1441(3)
_cell_length_c                       23.5489(19)
_cell_angle_alpha                    90.0000
_cell_angle_beta                     95.606(3)
_cell_angle_gamma                    90.0000
_cell_volume                         803.88(9)
_cell_formula_units_Z                ?
_cell_measurement_temperature        ?
_cell_special_details
; ?
;
# The next three fields give the specimen dimensions in mm.  The equatorial
# plane contains the incident and diffracted beam.
 
_pd_spec_size_axial               ?       # perpendicular to 
                                          # equatorial plane
_pd_spec_size_equat               ?       # parallel to 
                                          # scattering vector
                                          # in transmission
_pd_spec_size_thick               ?       # parallel to 
                                          # scattering vector
                                          # in reflection
 
# The next five fields are character fields that describe the specimen.
 
_pd_spec_mounting                         # This field should be
                                          # used to give details of the 
                                          # container.
; ?
;
_pd_spec_mount_mode               ?       # options are 'reflection'
                                          # or 'transmission'
_pd_spec_shape                    ?       # options are 'cylinder' 
                                          # 'flat_sheet' or 'irregular'
_pd_char_particle_morphology      ?
_pd_char_colour                   ?       # use ICDD colour descriptions
 
# The following three fields describe the preparation of the specimen.
# The cooling rate is in K/min.  The pressure at which the sample was 
# prepared is in kPa.  The temperature of preparation is in K.        
 
_pd_prep_cool_rate                ?
_pd_prep_pressure                 ?
_pd_prep_temperature              ?
 
# The next four fields are normally only needed for transmission experiments.
 
_exptl_absorpt_coefficient_mu        ?
_exptl_absorpt_correction_type       ?
_exptl_absorpt_process_details       ?
_exptl_absorpt_correction_T_min      ?
_exptl_absorpt_correction_T_max      ?
 
#=============================================================================
 
# 7. EXPERIMENTAL DATA
 
_exptl_special_details
; ?
;
 
# The following item is used to identify the equipment used to record 
# the powder pattern when the diffractogram was measured at a laboratory 
# other than the authors' home institution, e.g. when neutron or synchrotron
# radiation is used.
 
_pd_instr_location
; ?
;
_pd_calibration_special_details           # description of the method used
                                          # to calibrate the instrument
; ?
;
 
_diffrn_ambient_temperature          ?
_diffrn_source           'nuclear reactor' 
_diffrn_radiation_type   'Constant Wavelength Neutron Diffraction' 
_diffrn_radiation_wavelength           2.44500
_diffrn_source_type      ?  # Put here the diffractometer and site
 
_diffrn_radiation_monochromator      ?
_diffrn_measurement_device_type      ?
_diffrn_measurement_method           ?
_diffrn_detector_area_resol_mean     ? 
_diffrn_detector                     ?
_diffrn_detector_type                ? # make or model of detector
_pd_meas_scan_method      ?   # options are 'step', 'cont',
                              # 'tof', 'fixed' or
                              # 'disp' (= dispersive)
_pd_meas_special_details
;  ?
;
 
#  The following four items give details of the measured (not processed)
#  powder pattern.  Angles are in degrees.
 
_pd_meas_number_of_points         1321
_pd_meas_2theta_range_min         1.27496
_pd_meas_2theta_range_max         133.71506
_pd_meas_2theta_range_inc         0.100409
 
#=============================================================================
 
# 8. REFINEMENT DATA
 
_refine_special_details
; ?
;
 
# Use the next field to give any special details about the fitting of the
# powder pattern.
 
_pd_proc_ls_special_details
; ?
;
 
# The next three items are given as text.
 
_pd_proc_ls_profile_function      ?
_pd_proc_ls_background_function   ?
_pd_proc_ls_pref_orient_corr
; ?
;
 
#  The following profile R-factors are NOT CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These are the current CIF standard
 
_pd_proc_ls_prof_R_factor                0.9136
_pd_proc_ls_prof_wR_factor               1.1833
_pd_proc_ls_prof_wR_expected             0.2659
 
#  The following profile R-factors are CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These items are not in the current CIF standard, but are defined above
 
_pd_proc_ls_prof_cR_factor                5.7188
_pd_proc_ls_prof_cwR_factor               5.7350
_pd_proc_ls_prof_cwR_expected             1.2889
 
#  The following items are not in the CIF standard, but are defined above
 
_pd_proc_ls_prof_chi2                19.7979
_pd_proc_ls_prof_echi2               19.7979
 
#  Items related to LS refinement
 
_refine_ls_R_I_factor                 2.1568
_refine_ls_number_reflns                   441
_refine_ls_number_parameters                67
_refine_ls_number_restraints                16
 
# The following four items apply to angular dispersive measurements.
# 2theta minimum, maximum and increment (in degrees) are for the 
# intensities used in the refinement.
 
_pd_proc_2theta_range_min                1.3451
_pd_proc_2theta_range_max              133.7852
_pd_proc_2theta_range_inc              0.100409
_pd_proc_wavelength                    2.445000
 
_pd_block_diffractogram_id        ?  # The id used for the block containing
                                     # the powder pattern profile (section 11)
 
# Give appropriate details in the next two text fields.
 
_pd_proc_info_excluded_regions    ?
_pd_proc_info_data_reduction      ?
 
# The following items are used to identify the programs used.
 
_computing_data_collection           ?
_computing_structure_solution        ?
_computing_structure_refinement      FULLPROF
_computing_molecular_graphics        ?
_computing_publication_material      ?
 
#=============================================================================
 
# 9. ATOMIC COORDINATES AND DISPLACEMENT PARAMETERS
 
loop_
    _atom_site_label
    _atom_site_fract_x
    _atom_site_fract_y
    _atom_site_fract_z
    _atom_site_U_iso_or_equiv
    _atom_site_occupancy
    _atom_site_adp_type
    _atom_site_type_symbol
 Zn1  0.00000  0.00000  0.00000  0.00000  1.00000 Uiso Zn    
 Cu_1 -0.0240  0.11400  0.24430  0.00000  1.00000 Uiso Cu    
 Cu_2  0.48900 -0.1237  0.25210  0.00000  0.41481 Uiso Cu    
 Zn_1 -0.0240  0.11400  0.24430  0.00000  0.00000 Uiso Zn    
 Zn_2  0.48900 -0.1237  0.25210  0.00000  0.58519 Uiso Zn    
 S1  0.37100  0.07100  0.37570  0.00000  1.00000 Uiso S     
 O1  0.36600  0.12500  0.31050  0.00000  1.00000 Uiso O     
 O2  0.61500  0.12200  0.21240  0.00000  1.00000 Uiso O     
 O3  0.81900  0.37600  0.28510  0.00000  1.00000 Uiso O     
 O4  0.14600  0.34400  0.20860  0.00000  1.00000 Uiso O     
 O5  0.14800  0.02800  0.39960  0.00000  1.00000 Uiso O     
 O6  0.43500  0.26700  0.40970  0.00000  1.00000 Uiso O     
 O7  0.54900 -0.1060  0.38300  0.00000  1.00000 Uiso O     
 O8  0.91630  0.06260  0.08270  0.00000  1.00000 Uiso O     
 O9  0.32810  0.16170  0.01890  0.00000  1.00000 Uiso O     
 O10  0.14360 -0.2890  0.02900  0.00000  1.00000 Uiso O     
 D1  0.57855  0.09675  0.17472  0.00000  0.76800 Uiso D     
 D2  0.83523  0.34250  0.32277  0.00000  0.76800 Uiso D     
 D3  0.08942  0.38310  0.17357  0.00000  0.76800 Uiso D     
 D4  0.88582  0.17817  0.09764  0.00000  0.76800 Uiso D     
 D5  0.83544 -0.0434  0.10425  0.00000  0.76800 Uiso D     
 D6  0.43090  0.20125 -0.0139  0.00000  0.76800 Uiso D     
 D7  0.38121  0.24820  0.05689  0.00000  0.76800 Uiso D     
 D8  0.25906 -0.2835  0.06001  0.00000  0.76800 Uiso D     
 D9  0.04766 -0.4077  0.05207  0.00000  0.76800 Uiso D     
 H1  0.57855  0.09675  0.17472  0.00000  0.23200 Uiso H     
 H2  0.83523  0.34250  0.32277  0.00000  0.23200 Uiso H     
 H3  0.08942  0.38310  0.17357  0.00000  0.23200 Uiso H     
 H4  0.88582  0.17817  0.09764  0.00000  0.23200 Uiso H     
 H5  0.83544 -0.0434  0.10425  0.00000  0.23200 Uiso H     
 H6  0.43090  0.20125 -0.0139  0.00000  0.23200 Uiso H     
 H7  0.38121  0.24820  0.05689  0.00000  0.23200 Uiso H     
 H8  0.25906 -0.2835  0.06001  0.00000  0.23200 Uiso H     
 H9  0.04766 -0.4077  0.05207  0.00000  0.23200 Uiso H     
 
# Note: if the displacement parameters were refined anisotropically
# the U matrices should be given as for single-crystal studies.
 
#=============================================================================
 
# 10. DISTANCES AND ANGLES / MOLECULAR GEOMETRY 
 
_geom_special_details                ?
 
loop_
    _geom_bond_atom_site_label_1  
    _geom_bond_atom_site_label_2  
    _geom_bond_site_symmetry_1    
    _geom_bond_site_symmetry_2    
    _geom_bond_distance           
    _geom_bond_publ_flag          
    ?   ?   ?   ?   ?   ?
 
loop_
    _geom_contact_atom_site_label_1 
    _geom_contact_atom_site_label_2 
    _geom_contact_distance          
    _geom_contact_site_symmetry_1   
    _geom_contact_site_symmetry_2   
    _geom_contact_publ_flag         
    ?   ?   ?   ?   ?   ?
 
loop_
_geom_angle_atom_site_label_1 
_geom_angle_atom_site_label_2 
_geom_angle_atom_site_label_3 
_geom_angle_site_symmetry_1   
_geom_angle_site_symmetry_2   
_geom_angle_site_symmetry_3   
_geom_angle                   
_geom_angle_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_torsion_atom_site_label_1 
_geom_torsion_atom_site_label_2 
_geom_torsion_atom_site_label_3 
_geom_torsion_atom_site_label_4 
_geom_torsion_site_symmetry_1   
_geom_torsion_site_symmetry_2   
_geom_torsion_site_symmetry_3   
_geom_torsion_site_symmetry_4   
_geom_torsion                   
_geom_torsion_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_hbond_atom_site_label_D 
_geom_hbond_atom_site_label_H 
_geom_hbond_atom_site_label_A 
_geom_hbond_site_symmetry_D   
_geom_hbond_site_symmetry_H   
_geom_hbond_site_symmetry_A   
_geom_hbond_distance_DH       
_geom_hbond_distance_HA       
_geom_hbond_distance_DA       
_geom_hbond_angle_DHA         
_geom_hbond_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
#=============================================================================
 
#=============================================================================
# Additional structures (last six sections and associated data_? identifiers) 
# may be added at this point.                                                 
#=============================================================================
data_global
data_#(C) 
 
#=============================================================================
 
# 5. CHEMICAL DATA
 
_chemical_name_systematic
; ?
;
_chemical_name_common             ?
_chemical_formula_moiety          ?
_chemical_formula_structural      ?
_chemical_formula_analytical      ?
_chemical_formula_iupac           ?
_chemical_formula_sum             ?
_chemical_formula_weight          ?
_chemical_melting_point           ?
_chemical_compound_source         ?       # for minerals and 
                                          # natural products
 
loop_
    _atom_type_symbol               
    _atom_type_scat_length_neutron      
    _atom_type_scat_source          
 
#=============================================================================
 
# 6. POWDER SPECIMEN AND CRYSTAL DATA
 
_symmetry_cell_setting                Monoclinic
_symmetry_space_group_name_H-M       'C 1 2/c 1'
_symmetry_space_group_name_Hall      '-C 2yc'
 
loop_
    _symmetry_equiv_pos_as_xyz
'x,y,z'
'-x,y,-z+1/2'
'-x,-y,-z'
'x,-y,z+1/2'
'x+1/2,y+1/2,z'
'-x+1/2,y+1/2,-z+1/2'
'-x+1/2,-y+1/2,-z'
'x+1/2,-y+1/2,z+1/2'
 
_cell_length_a                       4.7244(14)
_cell_length_b                       3.4071(11)
_cell_length_c                       5.0745(15)
_cell_angle_alpha                    90.0000
_cell_angle_beta                     99.666(18)
_cell_angle_gamma                    90.0000
_cell_volume                         80.52(4)
_cell_formula_units_Z                ?
_cell_measurement_temperature        ?
_cell_special_details
; ?
;
# The next three fields give the specimen dimensions in mm.  The equatorial
# plane contains the incident and diffracted beam.
 
_pd_spec_size_axial               ?       # perpendicular to 
                                          # equatorial plane
_pd_spec_size_equat               ?       # parallel to 
                                          # scattering vector
                                          # in transmission
_pd_spec_size_thick               ?       # parallel to 
                                          # scattering vector
                                          # in reflection
 
# The next five fields are character fields that describe the specimen.
 
_pd_spec_mounting                         # This field should be
                                          # used to give details of the 
                                          # container.
; ?
;
_pd_spec_mount_mode               ?       # options are 'reflection'
                                          # or 'transmission'
_pd_spec_shape                    ?       # options are 'cylinder' 
                                          # 'flat_sheet' or 'irregular'
_pd_char_particle_morphology      ?
_pd_char_colour                   ?       # use ICDD colour descriptions
 
# The following three fields describe the preparation of the specimen.
# The cooling rate is in K/min.  The pressure at which the sample was 
# prepared is in kPa.  The temperature of preparation is in K.        
 
_pd_prep_cool_rate                ?
_pd_prep_pressure                 ?
_pd_prep_temperature              ?
 
# The next four fields are normally only needed for transmission experiments.
 
_exptl_absorpt_coefficient_mu        ?
_exptl_absorpt_correction_type       ?
_exptl_absorpt_process_details       ?
_exptl_absorpt_correction_T_min      ?
_exptl_absorpt_correction_T_max      ?
 
#=============================================================================
 
# 7. EXPERIMENTAL DATA
 
_exptl_special_details
; ?
;
 
# The following item is used to identify the equipment used to record 
# the powder pattern when the diffractogram was measured at a laboratory 
# other than the authors' home institution, e.g. when neutron or synchrotron
# radiation is used.
 
_pd_instr_location
; ?
;
_pd_calibration_special_details           # description of the method used
                                          # to calibrate the instrument
; ?
;
 
_diffrn_ambient_temperature          ?
_diffrn_source           'nuclear reactor' 
_diffrn_radiation_type   'Constant Wavelength Neutron Diffraction' 
_diffrn_radiation_wavelength           2.44500
_diffrn_source_type      ?  # Put here the diffractometer and site
 
_diffrn_radiation_monochromator      ?
_diffrn_measurement_device_type      ?
_diffrn_measurement_method           ?
_diffrn_detector_area_resol_mean     ? 
_diffrn_detector                     ?
_diffrn_detector_type                ? # make or model of detector
_pd_meas_scan_method      ?   # options are 'step', 'cont',
                              # 'tof', 'fixed' or
                              # 'disp' (= dispersive)
_pd_meas_special_details
;  ?
;
 
#  The following four items give details of the measured (not processed)
#  powder pattern.  Angles are in degrees.
 
_pd_meas_number_of_points         0
_pd_meas_2theta_range_min         1.27496
_pd_meas_2theta_range_max         133.71506
_pd_meas_2theta_range_inc         0.100409
 
#=============================================================================
 
# 8. REFINEMENT DATA
 
_refine_special_details
; ?
;
 
# Use the next field to give any special details about the fitting of the
# powder pattern.
 
_pd_proc_ls_special_details
; ?
;
 
# The next three items are given as text.
 
_pd_proc_ls_profile_function      ?
_pd_proc_ls_background_function   ?
_pd_proc_ls_pref_orient_corr
; ?
;
 
#  The following profile R-factors are NOT CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These are the current CIF standard
 
_pd_proc_ls_prof_R_factor                0.9136
_pd_proc_ls_prof_wR_factor               1.1833
_pd_proc_ls_prof_wR_expected             0.2659
 
#  The following profile R-factors are CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These items are not in the current CIF standard, but are defined above
 
_pd_proc_ls_prof_cR_factor                5.7188
_pd_proc_ls_prof_cwR_factor               5.7350
_pd_proc_ls_prof_cwR_expected             1.2889
 
#  The following items are not in the CIF standard, but are defined above
 
_pd_proc_ls_prof_chi2                19.7979
_pd_proc_ls_prof_echi2               19.7979
 
#  Items related to LS refinement
 
_refine_ls_R_I_factor                 0.9047
_refine_ls_number_reflns                    23
_refine_ls_number_parameters                67
_refine_ls_number_restraints                 0
 
# The following four items apply to angular dispersive measurements.
# 2theta minimum, maximum and increment (in degrees) are for the 
# intensities used in the refinement.
 
_pd_proc_2theta_range_min                1.3451
_pd_proc_2theta_range_max              133.7852
_pd_proc_2theta_range_inc              0.100409
_pd_proc_wavelength                    2.445000
 
_pd_block_diffractogram_id        ?  # The id used for the block containing
                                     # the powder pattern profile (section 11)
 
# Give appropriate details in the next two text fields.
 
_pd_proc_info_excluded_regions    ?
_pd_proc_info_data_reduction      ?
 
# The following items are used to identify the programs used.
 
_computing_data_collection           ?
_computing_structure_solution        ?
_computing_structure_refinement      FULLPROF
_computing_molecular_graphics        ?
_computing_publication_material      ?
 
#=============================================================================
 
# 9. ATOMIC COORDINATES AND DISPLACEMENT PARAMETERS
 
loop_
    _atom_site_label
    _atom_site_fract_x
    _atom_site_fract_y
    _atom_site_fract_z
    _atom_site_U_iso_or_equiv
    _atom_site_occupancy
    _atom_site_adp_type
    _atom_site_type_symbol
 Cu1  0.25000  0.25000  0.00000  0.01000  1.00000 Uiso Cu    
 O1  0.00000  0.41800  0.25000  0.01200  1.00000 Uiso O     
 
# Note: if the displacement parameters were refined anisotropically
# the U matrices should be given as for single-crystal studies.
 
#=============================================================================
 
# 10. DISTANCES AND ANGLES / MOLECULAR GEOMETRY 
 
_geom_special_details                ?
 
loop_
    _geom_bond_atom_site_label_1  
    _geom_bond_atom_site_label_2  
    _geom_bond_site_symmetry_1    
    _geom_bond_site_symmetry_2    
    _geom_bond_distance           
    _geom_bond_publ_flag          
    ?   ?   ?   ?   ?   ?
 
loop_
    _geom_contact_atom_site_label_1 
    _geom_contact_atom_site_label_2 
    _geom_contact_distance          
    _geom_contact_site_symmetry_1   
    _geom_contact_site_symmetry_2   
    _geom_contact_publ_flag         
    ?   ?   ?   ?   ?   ?
 
loop_
_geom_angle_atom_site_label_1 
_geom_angle_atom_site_label_2 
_geom_angle_atom_site_label_3 
_geom_angle_site_symmetry_1   
_geom_angle_site_symmetry_2   
_geom_angle_site_symmetry_3   
_geom_angle                   
_geom_angle_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_torsion_atom_site_label_1 
_geom_torsion_atom_site_label_2 
_geom_torsion_atom_site_label_3 
_geom_torsion_atom_site_label_4 
_geom_torsion_site_symmetry_1   
_geom_torsion_site_symmetry_2   
_geom_torsion_site_symmetry_3   
_geom_torsion_site_symmetry_4   
_geom_torsion                   
_geom_torsion_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_hbond_atom_site_label_D 
_geom_hbond_atom_site_label_H 
_geom_hbond_atom_site_label_A 
_geom_hbond_site_symmetry_D   
_geom_hbond_site_symmetry_H   
_geom_hbond_site_symmetry_A   
_geom_hbond_distance_DH       
_geom_hbond_distance_HA       
_geom_hbond_distance_DA       
_geom_hbond_angle_DHA         
_geom_hbond_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
#=============================================================================
 
#=============================================================================
# Additional structures (last six sections and associated data_? identifiers) 
# may be added at this point.                                                 
#=============================================================================
 
# The following lines are used to test the character set of files sent by     
# network email or other means. They are not part of the CIF data set.        
# abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ0123456789              
# !@#$%^&*()_+{}:"~<>?|\-=[];'`,./ 

